Asymptotic security of discrete-modulation protocols for continuous-variable quantum key distribution

We consider discrete-modulation protocols for continuous-variable quantum key distribution (CV-QKD) that employ a modulation constellation consisting of a finite number of coherent states and that use a homodyne or a heterodyne-detection receiver. We establish a security proof for collective attacks in the asymptotic regime, and we provide a formula for an achievable secret-key rate. Previous works established security proofs for discrete-modulation CV-QKD protocols that use two or three coherent states. The main constituents of our approach include approximating a complex, isotropic Gaussian probability distribution by a finite-size Gauss-Hermite constellation, applying entropic continuity bounds, and leveraging previous security proofs for Gaussian-modulation protocols. As an application of our method, we calculate secret-key rates achievable over a lossy thermal bosonic channel. We show that the rates for discrete-modulation protocols approach the rates achieved by a Gaussian-modulation protocol as the constellation size is increased. For pure-loss channels, our results indicate that in the high-loss regime and for sufficiently large constellation size, the achievable key rates scale optimally, i.e., proportional to the channel's transmissivity.

==> anc/discrete-mod-thermal-3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    190436,       3881]
NotebookOptionsPosition[    185459,       3815]
NotebookOutlinePosition[    185806,       3830]
CellTagsIndexPosition[    185763,       3827]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Eta]", ",", "nthermal", ",", "navg", ",", "xi", ",", "pi", ",", "kk", 
   ",", "ll"}], "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "=", "100"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "gives", " ", "the", " ", "constellation", " ", "size"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nthermal", "=", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "3"}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "controls", " ", "the", " ", "thermal", " ", "noise", " ", 
    "in", " ", "the", " ", "channel"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "=", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "3"}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "controls", " ", "a", " ", "parameter", " ", "in", " ", "the",
     " ", "continuity", " ", "equation"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"energy", "=", 
    RowBox[{"10", "^", "7"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Controls", " ", "the", " ", "mean", " ", "energy", " ", "of", " ", "the", 
    " ", 
    RowBox[{"channel", "."}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "following", " ", "are", " ", "formulas", " ", "being", " ", 
    "used", " ", "in", " ", "the", " ", "numerics", " ", "later", " ", 
    RowBox[{"on", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1", "[", "bb_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"bb", "+", "1"}], ")"}], 
     RowBox[{"Log2", "[", 
      RowBox[{"bb", "+", "1"}], "]"}]}], "-", " ", 
    RowBox[{"bb", " ", 
     RowBox[{"Log2", "[", "bb", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"h1", "[", "eps_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "eps"}], " ", 
      RowBox[{"Log2", "[", "eps", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "eps"}], ")"}], 
      RowBox[{"Log2", "[", 
       RowBox[{"1", "-", "eps"}], "]"}]}]}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"hh", "[", "qq_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{".5", "*", 
      RowBox[{"(", 
       RowBox[{"qq", "+", "1"}], ")"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{".5", "*", 
        RowBox[{"(", 
         RowBox[{"qq", "+", "1"}], ")"}]}], "]"}]}], "-", 
     RowBox[{"0.5", "*", 
      RowBox[{"(", 
       RowBox[{"qq", "-", "1"}], ")"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"0.5", "*", 
        RowBox[{"(", 
         RowBox[{"qq", "-", "1"}], ")"}]}], "]"}]}]}], "/;", 
    RowBox[{"qq", ">", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hh", "[", "qq_", "]"}], ":=", " ", 
    RowBox[{"0", "/;", " ", 
     RowBox[{"qq", "<=", "1"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "function", " ", "used", " ", "to", " ", "calculate", " ", "the", " ", 
    "holevo", " ", "information"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fSpace", "[", 
     RowBox[{"min_", ",", "max_", ",", "steps_", ",", 
      RowBox[{"f_:", " ", "Log"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"InverseFunction", "[", "f", "]"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"f", "@", "min"}], ",", 
       RowBox[{"f", "@", "max"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "@", "max"}], "-", 
          RowBox[{"f", "@", "min"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"steps", "-", "1"}], ")"}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "sets", " ", "up", " ", "a", " ", "list", " ", "of", " ", 
    "possible", " ", "\[Eta]", " ", "values", " ", "to", " ", "consider"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Eta]1", "=", " ", 
   RowBox[{"fSpace", "[", 
    RowBox[{".015", ",", ".999", ",", "40"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rateeta", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "\[Eta]1", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"finaln", "=", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"Length", "[", "\[Eta]1", "]"}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "var1", " ", "sets", " ", "up", " ", "the", " ", "values", " ", "of", " ", 
    "variances", " ", "to", " ", "optimizer", " ", 
    RowBox[{"over", ".", " ", "These"}], " ", "need", " ", "to", " ", "be", 
    " ", "adjusted", " ", "according", " ", "to", " ", "the", " ", 
    "constellation", " ", 
    RowBox[{"size", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"var1", "=", 
   RowBox[{"fSpace", "[", 
    RowBox[{"2.5", ",", "4", ",", "60"}], "]"}]}], ";"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", "1"}], ",", 
   RowBox[{"s", "<=", 
    RowBox[{"Length", "[", "\[Eta]1", "]"}]}], ",", 
   RowBox[{"s", "++"}], ",", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "s", "]"}], ";", "\n", 
    RowBox[{"\[Eta]", "=", 
     RowBox[{"\[Eta]1", "[", 
      RowBox[{"[", "s", "]"}], "]"}]}], ";", "\n", 
    RowBox[{"ratevar", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Length", "[", "var1", "]"}]}], "]"}]}], ";", "\n", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"kk", "=", "1"}], ",", 
      RowBox[{"kk", "<=", 
       RowBox[{"Length", "[", "var1", "]"}]}], ",", 
      RowBox[{"kk", "++"}], ",", "\n", 
      RowBox[{
       RowBox[{"var", "=", 
        RowBox[{"var1", "[", 
         RowBox[{"[", "kk", "]"}], "]"}]}], ";", "\n", 
       RowBox[{"navg", "=", 
        RowBox[{"var", "/", "2"}]}], ";", "\n", 
       RowBox[{
        RowBox[{"r", "[", "b_", "]"}], ":=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"b", "/", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[Epsilon]", "*", "b"}]}], ")"}]}]}], ";", "\n", 
       RowBox[{"finalerror", " ", "=", " ", 
        RowBox[{
         RowBox[{"\[Epsilon]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "t"}], "+", 
            RowBox[{"r", "[", "t", "]"}]}], ")"}], "*", 
          RowBox[{"g1", "[", 
           RowBox[{"energy", "/", 
            RowBox[{"(", 
             RowBox[{"\[Epsilon]", "*", "t"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"g1", "[", 
           RowBox[{"\[Epsilon]", "*", 
            RowBox[{"r", "[", "t", "]"}]}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"h1", "[", 
           RowBox[{"\[Epsilon]", "*", "t"}], "]"}]}]}]}], ";", "\n", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"meanintialstate", "=", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "xi", "}"}], ",", 
            RowBox[{"{", "pi", "}"}]}], "}"}]}], ";", "\n", 
         RowBox[{"covarianceinitialstate", " ", "=", " ", 
          RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";", "\n", 
         RowBox[{"meanfinalstate", " ", "=", " ", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Eta]", "]"}], "*", "meanintialstate"}]}], 
         ";", "\n", 
         RowBox[{"covariancefinalstate", "=", " ", 
          RowBox[{
           RowBox[{"\[Eta]", "*", "covarianceinitialstate"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "nthermal"}], "+", "1"}], ")"}], "*", 
            RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}]}], ";", "\n", 
         RowBox[{"meanmeasurement", " ", "=", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "xm", "}"}], ",", 
             RowBox[{"{", "pm", "}"}]}], "}"}], "\n", 
           RowBox[{"prob1", "=", " ", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Transpose", "[", 
                  RowBox[{"meanfinalstate", "-", "meanmeasurement"}], "]"}], 
                 ")"}], ".", 
                RowBox[{"Inverse", "[", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"IdentityMatrix", "[", "2", "]"}], "+", 
                   "covariancefinalstate"}], ")"}], "]"}], ".", 
                RowBox[{"(", 
                 RowBox[{"meanfinalstate", "-", "meanmeasurement"}], 
                 ")"}]}]}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"Pi", "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Det", "[", 
                 RowBox[{
                  RowBox[{"IdentityMatrix", "[", "2", "]"}], "+", 
                  "covariancefinalstate"}], "]"}], "]"}]}], ")"}]}]}]}]}], 
         ";", "\n", 
         RowBox[{"probygivenx", "=", 
          RowBox[{"prob1", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], 
        RowBox[{"(*", 
         RowBox[{
         "checked", " ", "that", " ", "this", " ", "integrate", " ", "to", 
          " ", "one"}], "*)"}], "*)"}], "\n", 
       RowBox[{"rootshermite", "=", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"HermiteH", "[", 
            RowBox[{"m", ",", 
             FractionBox["x", 
              SqrtBox["2"]]}], "]"}], "\[Equal]", "0"}], ",", "x"}], "]"}]}], 
       ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "This", " ", "defines", " ", "the", " ", "points", " ", "of", " ", 
         "the", " ", "constellation", " ", "for", " ", "approximating", " ", 
         "a", " ", "1", "d", " ", "Gaussian", " ", "function", " ", "by", " ",
          "roots", " ", "of", " ", "Hermite", " ", 
         RowBox[{"polynomials", ".", " ", "The"}], " ", "Hermite", " ", 
         "polynomials", " ", "used", " ", "in", " ", "Verdu", " ", "et", " ", 
         "al", " ", "are", " ", "related", " ", "to", " ", "the", " ", 
         "Hermite", " ", "polynomials", " ", "used", " ", "in", " ", 
         "mathematica", " ", "by", " ", "some", " ", "constants", " ", 
         "which", " ", "are", " ", "taken", " ", "into", " ", "account", " ", 
         RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"q", "=", 
        RowBox[{"N", "[", 
         RowBox[{"x", "/.", "\[VeryThinSpace]", "rootshermite"}], "]"}]}], 
       ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "q", " ", "is", " ", "a", " ", "list", " ", "with", " ", "elements", 
         " ", "corresponding", " ", "in", " ", "probability", " ", 
         RowBox[{"distribution", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"probq", "=", 
        RowBox[{"N", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "-", "1"}], ")"}], "!"}], 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"m", "-", "1"}], ")"}]}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"HermiteH", "[", 
             RowBox[{
              RowBox[{"m", "-", "1"}], ",", 
              FractionBox["q", 
               SqrtBox["2"]]}], "]"}], "2"]}]], "]"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
        "This", " ", "defined", " ", "the", " ", "probability", " ", 
         "distribution", " ", "over", " ", "the", " ", "points", " ", "in", 
         " ", "the", " ", "constellation"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"initialpoints1", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "m"}], "}"}]}], "]"}]}], ";", "\n", 
       RowBox[{"initialdistribution1", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "m"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "m"}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"ll", "=", "1"}], ",", 
           RowBox[{"ll", "\[LessEqual]", "m"}], ",", 
           RowBox[{"ll", "++"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"initialpoints1", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "ll"}], "\[RightDoubleBracket]"}], "=", 
             RowBox[{
              SqrtBox[
               FractionBox["var", "4"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{
                 "q", "\[LeftDoubleBracket]", "ll", 
                  "\[RightDoubleBracket]"}]}]}], ")"}]}]}], ";", 
            RowBox[{
             RowBox[{"initialdistribution1", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "ll"}], "\[RightDoubleBracket]"}], "=", 
             RowBox[{
              RowBox[{
              "probq", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
               " ", 
              RowBox[{
              "probq", "\[LeftDoubleBracket]", "ll", 
               "\[RightDoubleBracket]"}]}]}]}]}], "]"}]}], "]"}], ";", "\n", 
       RowBox[{"x1", "=", " ", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Re", "[", "initialpoints1", "]"}], "]"}], "*", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";", "\n", 
       RowBox[{"p1", "=", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Im", "[", "initialpoints1", "]"}], "]"}], "*", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";", "\n", 
       RowBox[{"prob3", "=", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "pm"}], "+", 
                RowBox[{"p1", " ", 
                 RowBox[{"Sqrt", "[", "\[Eta]", "]"}]}]}], ")"}], "2"], 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "nthermal"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]]}], 
           "-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "xm"}], "+", 
               RowBox[{"x1", " ", 
                RowBox[{"Sqrt", "[", "\[Eta]", "]"}]}]}], ")"}], "2"], 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nthermal"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]]}]], 
         RowBox[{"\[Pi]", " ", 
          SqrtBox[
           RowBox[{"4", "+", 
            RowBox[{"8", " ", "nthermal"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["nthermal", "2"]}], "-", 
            RowBox[{"8", " ", "nthermal", " ", "\[Eta]"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["nthermal", "2"], " ", "\[Eta]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["nthermal", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}]}]]}]]}], ";", 
       RowBox[{"(*", 
        RowBox[{
        "This", " ", "is", " ", "the", " ", "probability", " ", "of", " ", 
         "obtaining", " ", "values", " ", "pm", " ", "and", " ", "xm", " ", 
         "when", " ", "Bob", " ", "performs", " ", "a", " ", "heterodyne", 
         " ", "measurement", " ", "and", " ", "Alice", " ", "sends", " ", "a",
          " ", "\n", "coherent", " ", "state", " ", "characterized", " ", 
         "by", " ", "p1", " ", "and", " ", 
         RowBox[{"x1", "."}]}], "*)"}], "\n", 
       RowBox[{"py", "=", 
        RowBox[{
         RowBox[{"Flatten", "[", "initialdistribution1", "]"}], ".", 
         "prob3"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
        "This", " ", "is", " ", "the", " ", "prob", " ", "of", " ", 
         "obtaining", " ", "xm", " ", "and", " ", 
         RowBox[{"pm", "."}]}], " ", "*)"}], "\n", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"entropyy", "=", " ", 
          RowBox[{"-", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{"py", "*", 
              RowBox[{"Log2", "[", "py", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"pm", ",", 
               RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"xm", ",", 
               RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}]}], ";", 
         "\n", 
         RowBox[{"entropyygivenx1", " ", "=", " ", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"prob3", "*", 
             RowBox[{"Log2", "[", "prob3", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"pm", ",", 
              RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"xm", ",", 
              RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"entropyygivenx", "=", " ", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"Flatten", "[", "initialdistribution1", "]"}], ".", 
            "entropyygivenx1"}]}]}], ";", "\n", 
         RowBox[{"shannon", "=", 
          RowBox[{
           RowBox[{"entropyy", "-", 
            RowBox[{"entropyygivenx", "\n", "calculatedgausssian"}]}], "=", 
           " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Log2", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Eta]", 
                  RowBox[{"(", 
                   RowBox[{"var", "+", "1"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Eta]"}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "nthermal"}], "+", "1"}], ")"}]}], "+", 
                 "1"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"\[Eta]", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Eta]"}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "nthermal"}], "+", "1"}], ")"}]}], "+", 
                 "1"}], ")"}]}], "]"}], "\n", "shannon"}], "-", 
            "mutualinformationgaussian"}]}]}]}], "*)"}], "\n", 
       RowBox[{"\[Chi]", "=", " ", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Eta]"}], ")"}], "nthermal"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "This", " ", "is", " ", "the", " ", "excess", " ", "noise", " ", 
         "that", " ", "is", " ", "used", " ", "by", " ", "some", " ", 
         "papers"}], "*)"}], "\n", 
       RowBox[{"mutualinformationgaussian", " ", "=", " ", 
        RowBox[{"N", "[", 
         RowBox[{"Log2", "[", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Eta]", "/", "2"}], "*", "2", "*", "navg"}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Chi]", "/", "2"}]}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\n", "\n", 
       RowBox[{"(*", 
        RowBox[{
        "Calculation", " ", "of", " ", "the", " ", "variances", " ", "that", 
         " ", "are", " ", "required", " ", "for", " ", "the", " ", 
         RowBox[{"errors", ".", " ", "Because"}], " ", "of", " ", "symmetry", 
         " ", "we", " ", "just", " ", "need", " ", "to", " ", "calculate", 
         " ", "the", " ", "variances", " ", "in", " ", "one", " ", 
         RowBox[{"quadrature", "."}]}], "  ", "*)"}], "\n", 
       RowBox[{"pyerror", "=", " ", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"pm", "-", 
              RowBox[{"p1", " ", 
               SqrtBox["\[Eta]"]}]}], ")"}], "2"], 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", "nthermal", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}]]], 
         RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "nthermal", "-", 
             RowBox[{"nthermal", " ", "\[Eta]"}]}], ")"}]]}]]}], ";", "\n", 
       RowBox[{"fourthmoment", "=", " ", 
        RowBox[{
         RowBox[{"Flatten", "[", "initialdistribution1", "]"}], ".", 
         FractionBox[
          RowBox[{"3", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["nthermal", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], "-", 
           RowBox[{"6", " ", "nthermal", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", "\[Eta]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p1", "2"], " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{
               SuperscriptBox["p1", "2"], " ", "\[Eta]"}]}], ")"}]}]}], 
          RowBox[{
           SqrtBox[
            RowBox[{"2", " ", "\[Pi]"}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", "nthermal", "-", 
             RowBox[{"nthermal", " ", "\[Eta]"}]}]], " ", 
           SqrtBox[
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", " ", "\[Pi]"}], "+", 
              RowBox[{"2", " ", "nthermal", " ", "\[Pi]"}], "-", 
              RowBox[{
              "2", " ", "nthermal", " ", "\[Pi]", " ", "\[Eta]"}]}]]]}]]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"fourthmomentg", "=", 
        RowBox[{"100", "*", "fourthmoment"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"secondmoment", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "nthermal", "-", 
           RowBox[{"nthermal", " ", "\[Eta]"}], "+", 
           RowBox[{
            SuperscriptBox["p1", "2"], " ", "\[Eta]"}]}], ")"}], "*", 
         "navg"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"secondg", "=", 
        RowBox[{"Total", "[", "secondmoment", "]"}]}], ";", "\n", 
       RowBox[{"fourth", "=", "  ", 
        RowBox[{"Chop", "[", "secondg", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"fourthg", "=", " ", 
        RowBox[{"100", "*", "fourth"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"x22", "=", 
        RowBox[{"2.36`", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "navg"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["navg", 
            SqrtBox[
             RowBox[{"navg", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "navg"}], ")"}]}]]], ")"}], 
          RowBox[{"2", " ", "m"}]]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Epsilon]", "=", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"x22", "^", "2"}], "+", 
          RowBox[{"2", "x22"}]}], "]"}]}], ";", "\n", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"\[Epsilon]", "\[GreaterEqual]", " ", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "6"}], ")"}]}]}], ",", 
         RowBox[{"rate", "=", "0"}], ",", "\n", 
         RowBox[{
          RowBox[{"errorb", "=", 
           RowBox[{
            RowBox[{"\[Epsilon]", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sqrt", "[", "fourthmomentg", "]"}], "+", 
              RowBox[{"Sqrt", "[", "fourthmoment", "]"}]}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"errorc", "=", " ", 
             RowBox[{
              RowBox[{"\[Epsilon]", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Sqrt", "[", "fourthg", "]"}], "+", 
                RowBox[{"Sqrt", "[", "fourth", "]"}]}], ")"}]}]}], ";"}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"errorc", "=", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}], ";", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "Since", " ", "the", " ", "error", " ", "between", " ", "the", 
             " ", "covariance", " ", "is", " ", "small"}], ",", " ", 
            RowBox[{
            "we", " ", "set", " ", "it", " ", "to", " ", "a", " ", "value", 
             " ", 
             RowBox[{
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}], "."}]}]}], "*)"}], "\n", 
          RowBox[{"(*", 
           RowBox[{
           "The", " ", "paramters", " ", "that", " ", "are", " ", "going", 
            " ", "to", " ", "be", " ", "observed", " ", "in", " ", "the", " ",
             "lab", " ", "along", " ", "with", " ", "the", " ", "added", " ", 
            "errors", " ", "which", " ", "give", " ", "us", " ", "the", " ", 
            "prepare", " ", "and", " ", "measure", " ", "parameters", " ", 
            "for", " ", "Gaussian"}], "*)"}], "\n", 
          RowBox[{
           SubscriptBox[
            RowBox[{"(", 
             SuperscriptBox["\[Gamma]", "o"], ")"}], "11"], "=", " ", "var"}],
           ";", "\n", 
          RowBox[{
           SubscriptBox[
            RowBox[{"(", 
             SuperscriptBox["\[Gamma]", "o"], ")"}], 
            RowBox[{"12", " "}]], "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"\[Eta]", "*", ".5"}], "]"}], "*", 
             RowBox[{"(", "var", ")"}]}], "-", "errorc"}]}], ";", "\n", 
          RowBox[{
           SubscriptBox[
            RowBox[{"(", 
             SuperscriptBox["\[Gamma]", "o"], ")"}], 
            RowBox[{"22", " "}]], "=", " ", 
           RowBox[{
            RowBox[{".5", "*", "\[Eta]", "*", "var"}], "+", "1", "+", 
            RowBox[{"\[Chi]", "/", "2"}], " ", "+", "errorb"}]}], ";", "\n", 
          "\n", 
          RowBox[{"(*", 
           RowBox[{
           "The", " ", "paramters", " ", "that", " ", "we", " ", "deduce", 
            " ", "for", " ", "the", " ", "Entanglement", " ", "based", " ", 
            "gaussian", " ", "modulation"}], " ", "*)"}], "\n", 
          RowBox[{"a", "=", " ", 
           RowBox[{"var", "+", "1"}]}], ";", "\n", 
          RowBox[{"c", "=", " ", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"2", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", "/", "var"}]}], ")"}]}], "]"}], 
            SubscriptBox[
             RowBox[{"(", 
              SuperscriptBox["\[Gamma]", "o"], ")"}], 
             RowBox[{"12", " "}]]}]}], ";", "\n", 
          RowBox[{"b", "=", " ", 
           RowBox[{
            RowBox[{"2", "*", 
             SubscriptBox[
              RowBox[{"(", 
               SuperscriptBox["\[Gamma]", "o"], ")"}], 
              RowBox[{"22", " "}]]}], "-", "1"}]}], ";", "\n", 
          RowBox[{"z", " ", "=", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], "-", 
             RowBox[{"4", 
              RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"\[Nu]1", " ", "=", " ", 
           RowBox[{"0.5", "*", 
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"(", 
               RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"\[Nu]2", " ", "=", " ", 
           RowBox[{"0.5", "*", 
            RowBox[{"(", 
             RowBox[{"z", "-", 
              RowBox[{"(", 
               RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Eigenvalue", " ", "after", " ", "homodyne", " ", "detection"}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"\[Nu]3", " ", "=", " ", 
           RowBox[{"a", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "^", "2"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"b", "+", "1"}], ")"}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"hab", " ", "=", " ", 
           RowBox[{
            RowBox[{"hh", "[", "\[Nu]1", "]"}], "+", 
            RowBox[{"hh", "[", "\[Nu]2", "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"habhomo", "=", " ", 
           RowBox[{"hh", "[", "\[Nu]3", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"holevo", " ", "=", " ", 
           RowBox[{"hab", "-", "habhomo"}]}], ";", "\n", 
          RowBox[{"rate", "=", 
           RowBox[{
            RowBox[{"0.98", "*", "mutualinformationgaussian"}], "-", "holevo",
             "-", "finalerror"}]}], ";"}]}], "]"}], ";", "\n", 
       RowBox[{
        RowBox[{"ratevar", "[", 
         RowBox[{"[", "kk", "]"}], "]"}], "=", "rate"}]}]}], "]"}], ";", "\n", 
    RowBox[{"rate1", "=", 
     RowBox[{"Max", "[", "ratevar", "]"}]}], ";", "\n", 
    RowBox[{"maxn", "=", 
     RowBox[{
      RowBox[{"FirstPosition", "[", 
       RowBox[{"ratevar", ",", "rate1"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"finaln", "[", 
      RowBox[{"[", "s", "]"}], "]"}], "=", 
     RowBox[{"var1", "[", 
      RowBox[{"[", "maxn", "]"}], "]"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"rateeta", "[", 
      RowBox[{"[", "s", "]"}], "]"}], "=", 
     RowBox[{"Max", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Max", "[", "ratevar", "]"}]}], "]"}]}], ";"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0HlI03EABfA5ZTiCaWpu05IJY60yMjtctQ2nophHGdgWDs2WKZmas3CB
ZuZR5JKyRKam29pRuRzhCs0DzC5E0BlYiZFTEKvFSqN1Wr/3/ePxgcf760Ue
Kz2UT6fRaDupwEDmph2dUW5Zp3cXkft5Rgw1rUkSyCpS3ILClkkLfDzQfQ9q
p692w6/C/H54/mTmEGSkJzyB4h7jKAzS/BuHkyXnpmDd1MQcHFanLMDQdPlH
aJ7t/QIlSmdAF2VFHz0YKvZvZsPdSQ6i8tFKOKR9uLAeakusYlgaNiCFe5tc
8ZDb1pEAb3rMyZA1wkqBZZzEaljeUtQIpal+JvhJYyYWnim4A2tT4u/CeI28
D8qzVYNwy0DxKDx6VktkMOYnYI61cRq+vKx2w+2CzG/wl/XwD5iY6iBaq/o4
evwl5YXB5/I0Hlzm6oihz+IE0GRQbiS7fT9VcMZuOAGX9ghOwRuiBaI3xlrz
jrKr/8AV6KnoNcPm6EUbjPaEjEOeke2ELzIK+O8pY1eChVAozdsKa44wt0G/
sSITDIo4boF/iut7oIDLtsOk3zIHjHg9+BBm6Jpq5yjz/oq08I2Bcx02NNuJ
lZWWKX0W1Rt9X8HCbN5bGJIVNwttycMuuPbS0DysUyu+k749ywvL1RcDDJRP
11UFwkW3TyzMUUYROQutadDocmbApZbgarisshNPr/Jt0D0u6YHXIn19jJSi
XH86tIzo6uB9fUw9DClxbrhNedDyIAKq1ihW/XPdsg5LATF8jN/ApAxqL9PD
/3dAnZA=
  "],ExpressionUUID->"f9303715-384e-47e6-bcae-2af82aee1d78"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029949339724565`*^9},ExpressionUUID->"e5a64a7e-dba5-4ea9-a201-\
c878d760fbd5"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029949620087066`*^9},ExpressionUUID->"1cdc97e0-887d-4d4f-95a6-\
b4ce67c6b556"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029949905565386`*^9},ExpressionUUID->"e114edab-2144-4ffa-ace2-\
1147467a45d0"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.802995020066504*^9},ExpressionUUID->"a4a38272-5e56-4562-a7c7-\
bcc274e7398b"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029950494433155`*^9},ExpressionUUID->"315ca2db-a11a-4b52-9b56-\
980b2be024e4"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029950785060463`*^9},ExpressionUUID->"d32fcf1b-6615-4374-8d77-\
4d60c9fb7458"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.802995107816942*^9},ExpressionUUID->"98c97937-9af7-4286-ada3-\
b0775c774d84"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029951369596863`*^9},ExpressionUUID->"c4fad1f4-b7fe-46f9-bf03-\
89c8442266b8"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029951664136567`*^9},ExpressionUUID->"33bc05b5-40e5-434d-a117-\
5ace2de2fdcc"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029951963770537`*^9},ExpressionUUID->"5af54408-2073-403d-9d00-\
9f0eea9d65eb"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.802995225828058*^9},ExpressionUUID->"fdebd32f-beac-4d8c-ab65-\
3a04b896bd95"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029952553211055`*^9},ExpressionUUID->"4f365c4a-4f04-4838-ad94-\
51f453769d8d"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029952848183284`*^9},ExpressionUUID->"38e366a9-2984-4ccc-a01b-\
20509e932268"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029953141134586`*^9},ExpressionUUID->"0fed6d9a-4942-4985-ae39-\
dd94e0d82900"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029953435503483`*^9},ExpressionUUID->"787dc140-0ad7-4d0f-9217-\
8c7bcd181045"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.80299537294775*^9},ExpressionUUID->"49935206-b724-448e-b237-\
a3e943914b1e"],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029954025005627`*^9},ExpressionUUID->"4f99f50e-a1a7-495c-95d9-\
7c68b4c3d4de"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029954316971903`*^9},ExpressionUUID->"0a5fe809-b987-4d98-bcb6-\
60c86b886f20"],

Cell[BoxData["19"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029954609579415`*^9},ExpressionUUID->"07de47bf-b430-4037-9a64-\
fce3c0bb0bb7"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029954903574195`*^9},ExpressionUUID->"508e46aa-e6c2-4f98-bbb1-\
da72c3eaf268"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029955196624546`*^9},ExpressionUUID->"dede7bba-d4a4-4ed9-9a1e-\
414b8d03b565"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029955488253736`*^9},ExpressionUUID->"c1840dbb-b857-440b-9107-\
63793d07e5ed"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029955779264693`*^9},ExpressionUUID->"1b51c091-ea32-4e89-8434-\
aba41dad5364"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029956071464224`*^9},ExpressionUUID->"46c1a2c0-cdca-48c2-b160-\
c7663716e1d6"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029956365419016`*^9},ExpressionUUID->"a11bd5e6-d61b-40e3-b517-\
6f408d87b4bf"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.802995665655978*^9},ExpressionUUID->"e383add0-40ad-4d1f-87e1-\
d75ccbc89130"],

Cell[BoxData["27"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.802995694867945*^9},ExpressionUUID->"869756d6-1dce-4c5b-b76d-\
c6add3d0cf49"],

Cell[BoxData["28"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029957241396146`*^9},ExpressionUUID->"2e0a113c-0166-4642-ac65-\
379d48b2a7d7"],

Cell[BoxData["29"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.802995753221272*^9},ExpressionUUID->"b1f9f131-3bb4-47cb-bd2a-\
37d709a7ca6a"],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029957826214*^9},ExpressionUUID->"1b39d9cf-67da-497d-9847-d78c480d5f5e"],

Cell[BoxData["31"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.802995811565338*^9},ExpressionUUID->"cba82a8b-101d-4971-a881-\
dd8b1e8dfa47"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029958405887823`*^9},ExpressionUUID->"bed27ecf-052f-4182-8265-\
39e389f48411"],

Cell[BoxData["33"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029958694362545`*^9},ExpressionUUID->"8a143d81-5527-4a92-a913-\
417809815a1d"],

Cell[BoxData["34"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029958985311136`*^9},ExpressionUUID->"2450e21d-e139-4a5c-bf19-\
295d292c17cf"],

Cell[BoxData["35"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.802995927948905*^9},ExpressionUUID->"2286aae4-5315-495c-acaa-\
642e24d6afa7"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029959572697315`*^9},ExpressionUUID->"eef8ce43-9167-4853-bfe9-\
c91b4d686f66"],

Cell[BoxData["37"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029959865289106`*^9},ExpressionUUID->"ca9cee92-8284-4705-9d85-\
cdc97afac4a3"],

Cell[BoxData["38"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.80299601565519*^9},ExpressionUUID->"924aead5-516c-4894-a519-\
663d131d97df"],

Cell[BoxData["39"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029960450159035`*^9},ExpressionUUID->"9a46442b-9ccb-43a5-96b8-\
1a73c83d26be"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{
  3.781488955963148*^9, 3.781489050248366*^9, 3.7814891319829693`*^9, {
   3.7814899007578335`*^9, 3.781489975127056*^9}, 3.7814900133243914`*^9, 
   3.7814901552257195`*^9, 3.781490205912905*^9, 3.781490291630869*^9, 
   3.7814903242865524`*^9, 3.781490459214591*^9, {3.781490517394473*^9, 
   3.78149056623847*^9}, 3.7814908407815228`*^9, 3.781490878278036*^9, 
   3.7814909170060425`*^9, 3.7814911902314777`*^9, 3.78149122994359*^9, 
   3.7814912730395603`*^9, {3.7814917310112743`*^9, 3.7814918037040253`*^9}, 
   3.7814920055412683`*^9, 3.7814920426297894`*^9, {3.7814921756856027`*^9, 
   3.781492195418827*^9}, 3.781492254365085*^9, {3.781492362527994*^9, 
   3.781492405284462*^9}, {3.781492589245033*^9, 3.7814926429436316`*^9}, 
   3.7814926783239737`*^9, 3.7814929454453354`*^9, 3.781492997483925*^9, 
   3.7814930515285254`*^9, {3.7814935376854253`*^9, 3.781493557775921*^9}, 
   3.7814936084654284`*^9, {3.7816187264216967`*^9, 3.781618772804388*^9}, {
   3.781618998270739*^9, 3.7816190478974905`*^9}, {3.7816193101911926`*^9, 
   3.7816193374714537`*^9}, {3.7816220626137376`*^9, 3.78162208137342*^9}, 
   3.781622137699443*^9, 3.7816230916659727`*^9, 3.7816231614722166`*^9, 
   3.7816232154181504`*^9, {3.7816248744210973`*^9, 3.7816249304779577`*^9}, 
   3.7816249742313385`*^9, 3.8029903759202976`*^9, 3.8029905301862173`*^9, 
   3.8029907249198804`*^9, 3.802991035006626*^9, 3.802991251534474*^9, 
   3.8029916148536263`*^9, 3.80299199167295*^9, 3.8029926569977818`*^9, 
   3.8029937066781826`*^9, 
   3.8029960743306894`*^9},ExpressionUUID->"d7b05648-e402-4b6b-a7db-\
3f1e67cae9de"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "following", " ", "gives", " ", "the", " ", "rates", " ", 
   "calculated", " ", "for", " ", "various", " ", "constellation", " ", 
   RowBox[{"sizes", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7814890820887213`*^9, 3.781489082691224*^9}, {
  3.781492887237471*^9, 3.7814928886312633`*^9}, {3.8079234928666477`*^9, 
  3.807923552506459*^9}},ExpressionUUID->"a20e9e43-6c83-4e14-9701-\
f68b787f8b56"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8079234952014537`*^9, 
  3.8079235019220495`*^9}},ExpressionUUID->"047d6cf2-7d5f-4fc5-b344-\
5055a9e784d1"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7814890907044735`*^9, 3.781489094164729*^9}, {
   3.7814914576424575`*^9, 3.781491458955212*^9}, {3.7814926552356987`*^9, 
   3.7814926563094616`*^9}, 
   3.8079235076225996`*^9},ExpressionUUID->"42c7adb8-106b-492a-8302-\
343d5ffd0ad6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8079235053902845`*^9, 
  3.807923505408281*^9}},ExpressionUUID->"a5b4e8a5-b072-4d8f-91aa-\
cc69b03c00f4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rate330", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"18.23908740944319`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.77152991478414`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.303972420125085`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.836414925466034`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.368857430806983`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.90129993614793`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.43374244148888`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.966184946829827`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.498627452170776`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.031069957511724`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.563512462852671`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.095954968193622`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.62839747353457`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.160839978875519`", ",", "0.000263569658846128`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"11.693282484216464`", ",", "0.0017771575658897844`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"11.225724989557415`", ",", "0.003487255154522815`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.758167494898363`", ",", "0.00542874849797174`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.290610000239313`", ",", "0.0076299152635271985`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9.823052505580259`", ",", "0.010122227508835705`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9.35549501092121`", ",", "0.012946068652734719`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.887937516262157`", ",", "0.016163809869555318`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"8.420380021603107`", ",", "0.019821242544510738`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"7.952822526944056`", ",", "0.023979646811179995`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"7.485265032285003`", ",", "0.02871384739006886`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.017707537625952`", ",", "0.03412841357581419`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5501500429669015`", ",", "0.040325858411299396`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"6.082592548307849`", ",", "0.04742317507429126`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.615035053648797`", ",", "0.055571393035161155`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"5.147477558989745`", ",", "0.06495399264788222`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.679920064330695`", ",", "0.07581483972946108`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.212362569671642`", ",", "0.08843652109564334`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7448050750125903`", ",", "0.10315935549055712`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3.277247580353539`", ",", "0.12044056497051113`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8096900856944873`", ",", "0.14088340279886588`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2.3421325910354365`", ",", "0.16530846879551606`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.8745750963763843`", ",", "0.19487834767088216`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.4070176017173328`", ",", "0.23133765292045388`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.9394601070582806`", ",", "0.2775495626148391`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4719026123992316`", ",", "0.3391273374877297`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00434511774017826`", ",", "0.4350628362690444`"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rate320", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"18.23908740944319`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.77152991478414`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.303972420125085`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.836414925466034`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.368857430806983`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.90129993614793`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.43374244148888`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.966184946829827`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.498627452170776`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.031069957511724`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.563512462852671`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.095954968193622`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.62839747353457`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.160839978875519`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.693282484216464`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.225724989557415`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.758167494898363`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10.290610000239313`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.823052505580259`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.35549501092121`", ",", "0.0005072741746738927`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"8.887937516262157`", ",", "0.0021714720000445328`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"8.420380021603107`", ",", "0.004073835498639528`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"7.952822526944056`", ",", "0.006250265689306772`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"7.485265032285003`", ",", "0.008742650347113483`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"7.017707537625952`", ",", "0.01160004638189554`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5501500429669015`", ",", "0.01488015630343922`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"6.082592548307849`", ",", "0.018651193197488126`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"5.615035053648797`", ",", "0.02299426752919798`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.147477558989745`", ",", "0.028006488255769946`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"4.679920064330695`", ",", "0.03380506340189336`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.212362569671642`", ",", "0.04053283544574182`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7448050750125903`", ",", "0.04836594036095613`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3.277247580353539`", ",", "0.057524728566394207`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2.8096900856944873`", ",", "0.06828993275961885`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2.3421325910354365`", ",", "0.08102779132304178`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.8745750963763843`", ",", "0.0962654506710683`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4070176017173328`", ",", "0.11474855314354226`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.9394601070582806`", ",", "0.13752887663218885`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.4719026123992316`", ",", "0.16676685246952036`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.00434511774017826`", ",", "0.20844886575517388`"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rate3gaussian", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"18.23908740944319`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.77152991478414`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.303972420125085`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.836414925466034`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.368857430806983`", ",", "0.0006295175468862824`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"15.90129993614793`", ",", "0.002033239696104708`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"15.43374244148888`", ",", "0.0036053876683596886`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"14.966184946829827`", ",", "0.00536729166206612`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"14.498627452170776`", ",", "0.007342644830801048`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"14.031069957511724`", ",", "0.009560222647244793`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"13.563512462852671`", ",", "0.012050656548695388`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"13.095954968193622`", ",", "0.014851656896193166`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.62839747353457`", ",", "0.018004085772833966`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.160839978875519`", ",", "0.021557714309384968`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"11.693282484216464`", ",", "0.025568941823885416`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"11.225724989557415`", ",", "0.030103451935809544`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.758167494898363`", ",", "0.035238777061612825`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.290610000239313`", ",", "0.04106602669607712`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9.823052505580259`", ",", "0.047692974693260504`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9.35549501092121`", ",", "0.05525040990826102`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.887937516262157`", ",", "0.06389010793924621`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.420380021603107`", ",", "0.07380031480687699`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.952822526944056`", ",", "0.08520967668394486`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.485265032285003`", ",", "0.09839708795994673`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.017707537625952`", ",", "0.11370894203021598`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5501500429669015`", ",", "0.13158123269777677`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"6.082592548307849`", ",", "0.15256383903066606`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.615035053648797`", ",", "0.17736866665344064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.147477558989745`", ",", "0.20692145455106536`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.679920064330695`", ",", "0.242447915605426`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.212362569671642`", ",", "0.2853312352283264`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7448050750125903`", ",", "0.3374143943160006`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.277247580353539`", ",", "0.4015507873907205`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8096900856944873`", ",", "0.481957211366391`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3421325910354365`", ",", "0.5852003712014913`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8745750963763843`", ",", "0.7222459687167606`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4070176017173328`", ",", "0.9133001529724414`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9394601070582806`", ",", "1.2016857757212682`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4719026123992316`", ",", "1.709590983596478`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00434511774017826`", ",", "3.3182717762372436`"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rate350", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"18.23908740944319`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.77152991478414`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.303972420125085`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.836414925466034`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.368857430806983`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.90129993614793`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.43374244148888`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.966184946829827`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.498627452170776`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.031069957511724`", ",", "0.0011493422788461801`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"13.563512462852671`", ",", "0.0026923652863064204`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"13.095954968193622`", ",", "0.004428236333832879`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.62839747353457`", ",", "0.006381940182102919`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.160839978875519`", ",", "0.008581935821633677`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"11.693282484216464`", ",", "0.01106070338715685`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"11.225724989557415`", ",", "0.013855394222915434`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.758167494898363`", ",", "0.017008608061847116`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.290610000239313`", ",", "0.02056932806113994`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9.823052505580259`", ",", "0.024594053496805216`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9.35549501092121`", ",", "0.029148182160209077`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.887937516262157`", ",", "0.034307711232381355`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"8.420380021603107`", ",", "0.0401613485822218`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.952822526944056`", ",", "0.04681315897532189`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.485265032285003`", ",", "0.054388243484479626`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"7.017707537625952`", ",", "0.0630326324273221`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5501500429669015`", ",", "0.0729197596461373`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.082592548307849`", ",", "0.08426042091076172`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.615035053648797`", ",", "0.09731135994763146`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.147477558989745`", ",", "0.11238876762721964`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.679920064330695`", ",", "0.12988710324582775`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.212362569671642`", ",", "0.15031174707543968`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7448050750125903`", ",", "0.17432066288010772`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3.277247580353539`", ",", "0.20275565479203594`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8096900856944873`", ",", "0.23677315801761062`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2.3421325910354365`", ",", "0.27803289971683676`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.8745750963763843`", ",", "0.3289425194462557`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4070176017173328`", ",", "0.3932984741862614`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9394601070582806`", ",", "0.47775792966204644`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.4719026123992316`", ",", "0.5963573552757719`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00434511774017826`", ",", "0.80191826272998`"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rate370", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"18.23908740944319`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.77152991478414`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.303972420125085`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.836414925466034`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.368857430806983`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.90129993614793`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.43374244148888`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.966184946829827`", ",", "0.0010118815990516647`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"14.498627452170776`", ",", "0.0025056276579705178`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"14.031069957511724`", ",", "0.00418240768962097`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"13.563512462852671`", ",", "0.006064854232807651`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"13.095954968193622`", ",", "0.00817921768843236`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.62839747353457`", ",", "0.010555371437977273`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.160839978875519`", ",", "0.013227382710172297`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"11.693282484216464`", ",", "0.016234774752914283`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"11.225724989557415`", ",", "0.019623767083181063`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.758167494898363`", ",", "0.023444048084776025`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.290610000239313`", ",", "0.027754846022602978`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9.823052505580259`", ",", "0.032624696062436336`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9.35549501092121`", ",", "0.03813322020426939`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.887937516262157`", ",", "0.044373334842392316`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"8.420380021603107`", ",", "0.05145401414210044`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.952822526944056`", ",", "0.05950630691237805`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.485265032285003`", ",", "0.06868304662255166`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.017707537625952`", ",", "0.07916484943910315`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5501500429669015`", ",", "0.09117161606247269`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"6.082592548307849`", ",", "0.10497077112880204`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.615035053648797`", ",", "0.1208909792832965`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.147477558989745`", ",", "0.13934111502363764`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.679920064330695`", ",", "0.1608371001143257`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.212362569671642`", ",", "0.18604088351820863`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7448050750125903`", ",", "0.21581883779323652`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3.277247580353539`", ",", "0.25133254845907976`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8096900856944873`", ",", "0.2941865240600026`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3421325910354365`", ",", "0.34668268090833293`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.8745750963763843`", ",", "0.41229298917999374`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.4070176017173328`", ",", "0.4966336337398621`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9394601070582806`", ",", "0.6099164032416229`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4719026123992316`", ",", "0.7744255812947044`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00434511774017826`", ",", "1.0815512932860707`"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rate390", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"18.23908740944319`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.77152991478414`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.303972420125085`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.836414925466034`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.368857430806983`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.90129993614793`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.43374244148888`", ",", "0.0010252402672668902`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"14.966184946829827`", ",", "0.002503772543377914`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"14.498627452170776`", ",", "0.0041611530336769405`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"14.031069957511724`", ",", "0.006020470862322172`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"13.563512462852671`", ",", "0.008106751648989588`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"13.095954968193622`", ",", "0.010448915866415878`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.62839747353457`", ",", "0.013079971114432857`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.160839978875519`", ",", "0.016037605262278168`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"11.693282484216464`", ",", "0.01936603482707258`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"11.225724989557415`", ",", "0.023114267908072632`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.758167494898363`", ",", "0.02733912921061105`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.290610000239313`", ",", "0.032106566169896794`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9.823052505580259`", ",", "0.037493604150386904`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9.35549501092121`", ",", "0.043590911245461515`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.887937516262157`", ",", "0.050501264238691806`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"8.420380021603107`", ",", "0.05834743626058672`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.952822526944056`", ",", "0.06727506559430171`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.485265032285003`", ",", "0.07746104006341877`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.017707537625952`", ",", "0.08911002052213991`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5501500429669015`", ",", "0.10247357317308337`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"6.082592548307849`", ",", "0.11786126135116237`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.615035053648797`", ",", "0.13565691456344392`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.147477558989745`", ",", "0.15633161927699332`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.679920064330695`", ",", "0.180488983514526`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.212362569671642`", ",", "0.2089228670469652`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7448050750125903`", ",", "0.2426539326836383`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.277247580353539`", ",", "0.2830789805095291`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8096900856944873`", ",", "0.3321662905437359`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3421325910354365`", ",", "0.39272976368286394`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.8745750963763843`", ",", "0.46915877997040756`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.4070176017173328`", ",", "0.5686202240932121`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9394601070582806`", ",", "0.7044241335077358`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4719026123992316`", ",", "0.906715395543273`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00434511774017826`", ",", "1.3061907692558365`"}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rate3100", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"18.23908740944319`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.77152991478414`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17.303972420125085`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.836414925466034`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16.368857430806983`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15.90129993614793`", ",", "0.00013675313409649659`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"15.43374244148888`", ",", "0.0015030129754715707`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"14.966184946829827`", ",", "0.003033570626488142`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"14.498627452170776`", ",", "0.004749283606660362`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"14.031069957511724`", ",", "0.006673281522957676`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"13.563512462852671`", ",", "0.008831684688337782`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"13.095954968193622`", ",", "0.01125444917734097`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.62839747353457`", ",", "0.013976151177326042`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.160839978875519`", ",", "0.01703617915535432`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"11.693282484216464`", ",", "0.0204786887544444`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.225724989557415`", ",", "0.02435506637989148`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.758167494898363`", ",", "0.02872549067152714`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"10.290610000239313`", ",", "0.033658631559641335`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9.823052505580259`", ",", "0.03923335309565669`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.35549501092121`", ",", "0.045542472163011535`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.887937516262157`", ",", "0.05269760546843541`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.420380021603107`", ",", "0.06082482367978549`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.952822526944056`", ",", "0.07007597681008529`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.485265032285003`", ",", "0.08063511627153962`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.017707537625952`", ",", "0.09272004786851515`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5501500429669015`", ",", "0.10659361111673549`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"6.082592548307849`", ",", "0.12258275272499226`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.615035053648797`", ",", "0.14109004566787287`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.147477558989745`", ",", "0.16261499422108505`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.679920064330695`", ",", "0.18780413683771255`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.212362569671642`", ",", "0.21748870850127214`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7448050750125903`", ",", "0.25276279675115976`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3.277247580353539`", ",", "0.2951405172390287`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8096900856944873`", ",", "0.3467020013006704`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3421325910354365`", ",", "0.4105408150095686`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8745750963763843`", ",", "0.49137505068171294`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.4070176017173328`", ",", "0.5971033409693134`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9394601070582806`", ",", "0.742465876747166`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4719026123992316`", ",", "0.9613049391153098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00434511774017826`", ",", "1.4039703533000552`"}], "}"}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7814890123056936`*^9, 3.7814890407965755`*^9}, {
   3.7814891944711447`*^9, 3.7814892375170994`*^9}, {3.781489886477016*^9, 
   3.781489891792169*^9}, {3.781490076437575*^9, 3.7814901077635684`*^9}, 
   3.7814902706392803`*^9, 3.7814903781985455`*^9, {3.7814904254686165`*^9, 
   3.781490431672299*^9}, {3.781490786777629*^9, 3.781490794212042*^9}, {
   3.781491150497964*^9, 3.7814911683109803`*^9}, {3.7814914695709023`*^9, 
   3.781491537717435*^9}, {3.7814920892694416`*^9, 3.781492109765025*^9}, {
   3.7814923162891207`*^9, 3.781492327742874*^9}, {3.7814925371570253`*^9, 
   3.7814925550915875`*^9}, {3.781492913220696*^9, 3.781492918778966*^9}, {
   3.7814933013116407`*^9, 3.7814933109120817`*^9}, 3.7814934105033765`*^9, {
   3.7814942333181973`*^9, 3.7814942462570615`*^9}, {3.781533529418429*^9, 
   3.7815335785934935`*^9}, {3.7815451839783382`*^9, 3.781545218952261*^9}, {
   3.7815458871518335`*^9, 3.7815460075712333`*^9}, {3.7816188941643248`*^9, 
   3.7816188955747995`*^9}, {3.781618946065013*^9, 3.781618962548888*^9}, {
   3.7816192564736567`*^9, 3.781619263331667*^9}, 3.781622020944079*^9, 
   3.7816229689737344`*^9, 3.781624661662077*^9, {3.781624833612818*^9, 
   3.7816248340887537`*^9}, {3.7816290635547504`*^9, 3.7816290648931293`*^9}, 
   3.802990695280046*^9, {3.802991197183473*^9, 3.8029911985534277`*^9}, 
   3.8029919623944488`*^9, 3.802992644153388*^9, 3.8029949097683325`*^9, {
   3.802996153068821*^9, 
   3.802996154438162*^9}},ExpressionUUID->"651f46ce-6b43-4dcd-bc3a-\
855bd54191b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "rate3gaussian", ",", "rate320", ",", "rate330", ",", "rate350", ",", 
     "rate370", ",", "rate390", ",", "rate3100"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Gaussian\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=400\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=900\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=2500\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=4900\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=8100\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=100^2\>\""}], "}"}], ",", 
      "Above"}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "7"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thickness", "[", "0.003", "]"}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{"FontSize", "\[Rule]", "18"}], ")"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<Rate\>\"", ",", "\"\<\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Loss in dB\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(N\), \(B\)]\)=\!\(\*SuperscriptBox[\(10\), \
\(-3\)]\)\>\""}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7814890123056936`*^9, 3.7814890407965755`*^9}, {
   3.7814891944711447`*^9, 3.7814892375170994`*^9}, {3.781489886477016*^9, 
   3.781489891792169*^9}, {3.781490076437575*^9, 3.7814901077635684`*^9}, 
   3.7814902706392803`*^9, 3.7814903781985455`*^9, {3.7814904254686165`*^9, 
   3.781490431672299*^9}, {3.781490786777629*^9, 3.781490794212042*^9}, {
   3.781491150497964*^9, 3.7814911683109803`*^9}, {3.7814914695709023`*^9, 
   3.781491537717435*^9}, {3.7814920892694416`*^9, 3.781492109765025*^9}, {
   3.7814923162891207`*^9, 3.781492327742874*^9}, {3.7814925371570253`*^9, 
   3.7814925550915875`*^9}, {3.781492913220696*^9, 3.781492918778966*^9}, {
   3.7814933013116407`*^9, 3.7814933109120817`*^9}, 3.7814934105033765`*^9, {
   3.7814942333181973`*^9, 3.7814942462570615`*^9}, {3.781533529418429*^9, 
   3.7815335785934935`*^9}, {3.7815451839783382`*^9, 3.781545218952261*^9}, {
   3.7815458871518335`*^9, 3.7815460075712333`*^9}, {3.7815460424074774`*^9, 
   3.7815460497046194`*^9}, {3.7815461186384945`*^9, 
   3.7815461210032787`*^9}, {3.7815461732445765`*^9, 3.781546220484295*^9}, {
   3.7815464041299825`*^9, 3.7815464045922575`*^9}, 3.781618969943183*^9, {
   3.781619268014344*^9, 3.7816192692251406`*^9}, {3.7816220261005287`*^9, 
   3.7816220275229883`*^9}, {3.7816229753557577`*^9, 
   3.7816229774910927`*^9}, {3.781624690302083*^9, 3.7816246924028735`*^9}, {
   3.7816290735972404`*^9, 3.7816290781260443`*^9}, {3.781629145832634*^9, 
   3.781629148214718*^9}},ExpressionUUID->"23d5518f-f3fc-467e-8e4c-\
34001dbe0e71"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        LineBox[CompressedData["
1:eJwBUQKu/SFib1JlAgAAACQAAAACAAAA3DPKcG1eMEATAvI/c3sdwNVIay93
zS9Ay4SFPeHKGMDzKUJ9E94uQG22/nNVgBbAEAsZy6/uLUAsiark4+gUwC7s
7xhM/yxA1O40V/6nE8BLzcZm6A8sQMBq6Gq/mRLAaK6dtIQgK0AswnXzrqwR
wIePdAIhMSpAaf0+4KzWEMCkcEtQvUEpQGQ9N32RERDAwlEinllSKEBqPkBb
OLIOwN4y+ev1YidA+F0GZr1UDcD9E9A5knMmQCv2JGJhBgzAGvWmhy6EJUC0
Sus4zsMKwDnWfdXKlCRARzk5SmSKCcBVt1QjZ6UjQA6YNUUBWAjAdJgrcQO2
IkBh0anhwioHwJF5Ar+fxiFAZx4ZtzUBBsCvWtkMPNcgQAvlUzLk2QTAmndg
tbDPH0DPdKi+fLMDwNQ5DlHp8B1Ac0rKsMmMAsAQ/LvsIRIcQFL54XqVZAHA
TL5piFozGkDTcKiunDkAwIaAFySTVBhAzA2AZS8V/r/BQsW/y3UWQEd6zT8i
rPu/+wRzWwSXFECnoYNp5zT5vzjHIPc8uBJATClCB+er9r9yic6SddkQQFGG
VO3PEPS/Wpf4XFz1DUALszKGEmLxv9EbVJTNNwpAHVOzEY4y7b9HoK/LPnoG
QCnAgx9XW+e/vyQLA7C8AkDG2WAWSCXhv2hSzXRC/v0/b6wEki7T1L9VW4Tj
JIP2P2SWD22BN7e/fsh2pA4Q7j8dUwI6UITHP9y0yQOnM94/xdYfd/4o4T++
G3apL8xxPyRqaUvsMPM/iNMLCg==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAdJgrcQO2IkClUguwiFgewJF5Ar+f
xiFAn8QswoaHGMCvWtkMPNcgQAoz8BU/AxbAmndgtbDPH0C3GJY470wUwNQ5
DlHp8B1AJgw/eEr1EsAQ/LvsIRIcQOaVcEW10xHATL5piFozGkD/dOdRttQQ
wIaAFySTVBhASvUnotHaD8DBQsW/y3UWQNteneUZLg7A+wRzWwSXFEAm9L/i
QJoMwDjHIPc8uBJAQMy/T98YC8Byic6SddkQQPAsWRgopQnAWpf4XFz1DUBn
LioUTzsIwNEbVJTNNwpA3wCMiyXYBsBHoK/LPnoGQKu9xkfReAXAvyQLA7C8
AkDAETNjjBoEwGhSzXRC/v0/Da9JgKS5AsBVW4TjJIP2P+Xk89TxUQHAfsh2
pA4Q7j/88ixWJL7/v9y0yQOnM94/qvkc2pWo/L++G3apL8xxP5NAFazHFvm/
QceeFw==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        LineBox[CompressedData["
1:eJwBwQE+/iFib1JlAgAAABsAAAACAAAAwlEinllSKECaK5ahfXsgwN4y+ev1
YidAoBu2z7lUGcD9E9A5knMmQHXBD51yohbAGvWmhy6EJUBGT05VO90UwDnW
fdXKlCRA+OYC4LGAE8BVt1QjZ6UjQN3SMAlBXxLAdJgrcQO2IkCiPY5MSmMR
wJF5Ar+fxiFA+bUA4/p/EMCvWtkMPNcgQDjB1s01Xg/AmndgtbDPH0D8eyCG
KtgNwNQ5DlHp8B1AGLdsaytnDMAQ/LvsIRIcQNVHZUFgBQvATL5piFozGkB+
/CkupK8JwIaAFySTVBhAuwvul59jCMDBQsW/y3UWQMuqzcnlHgfA+wRzWwSX
FECkmqNFY98FwDjHIPc8uBJACkLZkbyiBMByic6SddkQQBoGpPNcZwPAWpf4
XFz1DUDd0DDj/SsCwNEbVJTNNwpAvyRdZcvuAMBHoK/LPnoGQAZNvQFvW/+/
vyQLA7C8AkCnjfkGkMz8v2hSzXRC/v0/Hrom+4Mq+r9VW4TjJIP2P3f8gTgK
bPe/fsh2pA4Q7j9XSU5TEoL0v9y0yQOnM94/TxAmtlRN8b++G3apL8xxP2zX
B87poeq//XPMWw==
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        LineBox[CompressedData["
1:eJwBAQL+/SFib1JlAgAAAB8AAAACAAAAS83GZugPLECGRAfRAhMbwGiunbSE
ICtA//0L6lmrF8CHj3QCITEqQMKu6vbTrRXApHBLUL1BKUDmjcr+lTcUwMJR
Ip5ZUihA8nX5QUoIE8DeMvnr9WInQMKiWRR2BBLA/RPQOZJzJkBzejlRxx0R
wBr1pocuhCVA2qUoBNBLEMA51n3VypQkQCgC/plWEg/AVbdUI2elI0BWn0Rs
WqQNwHSYK3EDtiJA0oE8QWxIDMCReQK/n8YhQPxjdw6l+grAr1rZDDzXIECt
d+pkA7gJwJp3YLWwzx9AJfgmZCN+CMDUOQ5R6fAdQOKrYr/4SgfAEPy77CES
HEAIzOrh4RwGwEy+aYhaMxpAaX/VZ3nyBMCGgBckk1QYQNRkhTZuygPAwULF
v8t1FkB+z0/qgqMCwPsEc1sElxRAG8FNI4B8AcA4xyD3PLgSQNC5cs4mVADA
conOknXZEEAAMAt6GVL+v1qX+Fxc9Q1A41e0MiLz+7/RG1SUzTcKQHRsBgc1
iPm/R6Cvyz56BkCVdfTh6Qz3v78kCwOwvAJASyp54PF69L9oUs10Qv79PynI
KZA6yvG/VVuE4ySD9j+MWBXkqdztv37IdqQOEO4/wFSroAej57/ctMkDpzPe
P6R7CcCRiuC/vht2qS/McT/yFQNqfUHMv10j6oY=
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        LineBox[CompressedData["
1:eJwBIQLe/SFib1JlAgAAACEAAAACAAAAEAsZy6/uLUD2dbdEcpUbwC7s7xhM
/yxArDrvCvX0F8BLzcZm6A8sQO3D6CJQ6BXAaK6dtIQgK0DctgZJxWsUwIeP
dAIhMSpA6gZDr4E5E8CkcEtQvUEpQBz+euhYNBLAwlEinllSKEDnv57/Rk0R
wN4y+ev1YidAWe4QgH57EMD9E9A5knMmQBVLfGK3cg/AGvWmhy6EJUCIVLKL
bQYOwDnWfdXKlCRAoup0+rysDMBVt1QjZ6UjQNizRA6pYQvAdJgrcQO2IkDZ
mW2YIyIKwJF5Ar+fxiFAJoqtOsLrCMCvWtkMPNcgQLfipoSNvAfAmndgtbDP
H0DIOapHyZIGwNQ5DlHp8B1AsYki2Q9tBcAQ/LvsIRIcQPXfMDsvSgTATL5p
iFozGkDU2jvf+ygDwIaAFySTVBhAGlwkmlcIAsDBQsW/y3UWQHRVgFwm5wDA
+wRzWwSXFED2HdpWhYj/vzjHIPc8uBJATI8MOeE8/b9yic6SddkQQL7/SGab
6Pq/Wpf4XFz1DUBq68ZKdoj4v9EbVJTNNwpAbzS5uXwY9r9HoK/LPnoGQK5x
sASgk/O/vyQLA7C8AkA+9JUkFPPwv2hSzXRC/v0/o5K4zUha7L9VW4TjJIP2
P5P5Nk6aZea/fsh2pA4Q7j+KJP/hy6Tfv9y0yQOnM94/eAnpfU1c0L++G3ap
L8xxPz146DjJEbQ/7gD+8g==
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        LineBox[CompressedData["
1:eJwBMQLO/SFib1JlAgAAACIAAAACAAAA8ylCfRPeLkDZqW4jBIgbwBALGcuv
7i1AbvhXM7f1F8Au7O8YTP8sQAHeOLqH7RXAS83GZugPLECtMAG+SnMUwGiu
nbSEICtAWl9Tkp5CE8CHj3QCITEqQBE8Fyu6PhLApHBLUL1BKUCT2g3YwFgR
wMJRIp5ZUihAsvI8swGIEMDeMvnr9WInQAFXPdXKjQ/A/RPQOZJzJkCmTMrn
cCMOwBr1pocuhCVAEkUTQqXLDMA51n3VypQkQOmKF2ByggvAVbdUI2elI0Ca
fDEryEQKwHSYK3EDtiJARk33VjEQCcCReQK/n8YhQKtqoYTU4gfAr1rZDDzX
IEAV8EdkELsGwJp3YLWwzx9ApNnER3uXBcDUOQ5R6fAdQNmRvk++dgTAEPy7
7CESHEAukDNM01cDwEy+aYhaMxpALd0v4qY5AsCGgBckk1QYQFXFVEshGwHA
wULFv8t1FkB8qhD2Rvb/v/sEc1sElxRAeKBG7UGx/b84xyD3PLgSQLoooc2z
ZPu/conOknXZEEBgT4r5eQ35v1qX+Fxc9Q1AMHNzZGyo9r/RG1SUzTcKQJUO
nqxFMfS/R6Cvyz56BkAxY74eSKLxv78kCwOwvAJA3L97koTo7b9oUs10Qv79
P5qm8QfSN+i/VVuE4ySD9j9BXV91uxDiv37IdqQOEO4/VHwJw4ls1r/ctMkD
pzPeP57hYM64Ebm/vht2qS/McT8NHarlaRjRP8GF/do=
         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        LineBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAA1UhrL3fNL0C9OcpBb8shwPMpQn0T
3i5AXqa5U0oAGsAQCxnLr+4tQA2CUdMqMRfALuzvGEz/LEBAe2XgJ2YVwEvN
xmboDyxAJ8sxAOAJFMBorp20hCArQGw9V1Lq6hLAh490AiExKkAFadv2rfIR
wKRwS1C9QSlABOW4fuQUEcDCUSKeWVIoQIiVNmwnShDA3jL56/ViJ0CN9QH/
YRsPwP0T0DmScyZASGOf/Fm4DcAa9aaHLoQlQHadBt5WZgzAOdZ91cqUJEBd
2llHwyELwFW3VCNnpSNATKKSG+TnCcB0mCtxA7YiQAE27ER/tgjAkXkCv5/G
IUAkpuG2pIsHwK9a2Qw81yBAu1lMJudlBsCad2C1sM8fQM/BrWHxQwXA1DkO
UenwHUDbzk9bfyQEwBD8u+whEhxApZDaSX4GA8BMvmmIWjMaQOurrirs6AHA
hoAXJJNUGEC5n+M6sMoAwMFCxb/LdRZAIUxvHm5V/7/7BHNbBJcUQNkphNrZ
D/2/OMcg9zy4EkA/fccI+MH6v3KJzpJ12RBAQHOyS+Ro+L9al/hcXPUNQMcp
n4w+Afa/0RtUlM03CkDVseQtXYbzv0egr8s+egZAxIBGtdny8L+/JAsDsLwC
QIcwmlQsfey/aFLNdEL+/T9r7clNzrzmv1VbhOMkg/Y/a43ZDVSA4L9+yHak
DhDuPzRfgf7MDtO/3LTJA6cz3j8zuArikjSkv74bdqkvzHE/7GhS6yi31T/6
5wrL
         "]]}}, {{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.003], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledCircle]\"", FontSize -> 7, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBVQKq/SFib1JlAwAAACQAAAABAAAAAgAAANwzynBtXjBAEwLyP3N7HcDV
SGsvd80vQMuEhT3hyhjA8ylCfRPeLkBttv5zVYAWwBALGcuv7i1ALImq5OPo
FMAu7O8YTP8sQNTuNFf+pxPAS83GZugPLEDAauhqv5kSwGiunbSEICtALMJ1
866sEcCHj3QCITEqQGn9PuCs1hDApHBLUL1BKUBkPTd9kREQwMJRIp5ZUihA
aj5AWziyDsDeMvnr9WInQPhdBma9VA3A/RPQOZJzJkAr9iRiYQYMwBr1pocu
hCVAtErrOM7DCsA51n3VypQkQEc5OUpkignAVbdUI2elI0AOmDVFAVgIwHSY
K3EDtiJAYdGp4cIqB8CReQK/n8YhQGceGbc1AQbAr1rZDDzXIEAL5VMy5NkE
wJp3YLWwzx9Az3SovnyzA8DUOQ5R6fAdQHNKyrDJjALAEPy77CESHEBS+eF6
lWQBwEy+aYhaMxpA03Corpw5AMCGgBckk1QYQMwNgGUvFf6/wULFv8t1FkBH
es0/Iqz7v/sEc1sElxRAp6GDaec0+b84xyD3PLgSQEwpQgfnq/a/conOknXZ
EEBRhlTtzxD0v1qX+Fxc9Q1AC7MyhhJi8b/RG1SUzTcKQB1TsxGOMu2/R6Cv
yz56BkApwIMfV1vnv78kCwOwvAJAxtlgFkgl4b9oUs10Qv79P2+sBJIu09S/
VVuE4ySD9j9klg9tgTe3v37IdqQOEO4/HVMCOlCExz/ctMkDpzPeP8XWH3f+
KOE/vht2qS/McT8kamlL7DDzP5SrCww=
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.003], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledSquare]\"", FontSize -> 7, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAHSYK3EDtiJApVILsIhYHsCR
eQK/n8YhQJ/ELMKGhxjAr1rZDDzXIEAKM/AVPwMWwJp3YLWwzx9AtxiWOO9M
FMDUOQ5R6fAdQCYMP3hK9RLAEPy77CESHEDmlXBFtdMRwEy+aYhaMxpA/3Tn
UbbUEMCGgBckk1QYQEr1J6LR2g/AwULFv8t1FkDbXp3lGS4OwPsEc1sElxRA
JvS/4kCaDMA4xyD3PLgSQEDMv0/fGAvAconOknXZEEDwLFkYKKUJwFqX+Fxc
9Q1AZy4qFE87CMDRG1SUzTcKQN8AjIsl2AbAR6Cvyz56BkCrvcZH0XgFwL8k
CwOwvAJAwBEzY4waBMBoUs10Qv79Pw2vSYCkuQLAVVuE4ySD9j/l5PPU8VEB
wH7IdqQOEO4//PIsViS+/7/ctMkDpzPeP6r5HNqVqPy/vht2qS/McT+TQBWs
xxb5v0uDnhk=
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.003], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledDiamond]\"", FontSize -> 7, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBxQE6/iFib1JlAwAAABsAAAABAAAAAgAAAMJRIp5ZUihAmiuWoX17IMDe
Mvnr9WInQKAbts+5VBnA/RPQOZJzJkB1wQ+dcqIWwBr1pocuhCVARk9OVTvd
FMA51n3VypQkQPjmAuCxgBPAVbdUI2elI0Dd0jAJQV8SwHSYK3EDtiJAoj2O
TEpjEcCReQK/n8YhQPm1AOP6fxDAr1rZDDzXIEA4wdbNNV4PwJp3YLWwzx9A
/HsghirYDcDUOQ5R6fAdQBi3bGsrZwzAEPy77CESHEDVR2VBYAULwEy+aYha
MxpAfvwpLqSvCcCGgBckk1QYQLsL7pefYwjAwULFv8t1FkDLqs3J5R4HwPsE
c1sElxRApJqjRWPfBcA4xyD3PLgSQApC2ZG8ogTAconOknXZEEAaBqTzXGcD
wFqX+Fxc9Q1A3dAw4/0rAsDRG1SUzTcKQL8kXWXL7gDAR6Cvyz56BkAGTb0B
b1v/v78kCwOwvAJAp435BpDM/L9oUs10Qv79Px66JvuDKvq/VVuE4ySD9j93
/IE4Cmz3v37IdqQOEO4/V0lOUxKC9L/ctMkDpzPeP08QJrZUTfG/vht2qS/M
cT9s1wfO6aHqvwgWzF0=
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.003], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", FontSize -> 7, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBBQL6/SFib1JlAwAAAB8AAAABAAAAAgAAAEvNxmboDyxAhkQH0QITG8Bo
rp20hCArQP/9C+pZqxfAh490AiExKkDCrur2060VwKRwS1C9QSlA5o3K/pU3
FMDCUSKeWVIoQPJ1+UFKCBPA3jL56/ViJ0DColkUdgQSwP0T0DmScyZAc3o5
UccdEcAa9aaHLoQlQNqlKATQSxDAOdZ91cqUJEAoAv6ZVhIPwFW3VCNnpSNA
Vp9EbFqkDcB0mCtxA7YiQNKBPEFsSAzAkXkCv5/GIUD8Y3cOpfoKwK9a2Qw8
1yBArXfqZAO4CcCad2C1sM8fQCX4JmQjfgjA1DkOUenwHUDiq2K/+EoHwBD8
u+whEhxACMzq4eEcBsBMvmmIWjMaQGl/1Wd58gTAhoAXJJNUGEDUZIU2bsoD
wMFCxb/LdRZAfs9P6oKjAsD7BHNbBJcUQBvBTSOAfAHAOMcg9zy4EkDQuXLO
JlQAwHKJzpJ12RBAADALehlS/r9al/hcXPUNQONXtDIi8/u/0RtUlM03CkB0
bAYHNYj5v0egr8s+egZAlXX04ekM97+/JAsDsLwCQEsqeeDxevS/aFLNdEL+
/T8pyCmQOsrxv1VbhOMkg/Y/jFgV5Knc7b9+yHakDhDuP8BUq6AHo+e/3LTJ
A6cz3j+kewnAkYrgv74bdqkvzHE/8hUDan1BzL9oR+qI
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Thickness[0.003], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", FontSize -> 7, StripOnInput -> 
             False], TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBJQLa/SFib1JlAwAAACEAAAABAAAAAgAAABALGcuv7i1A9nW3RHKVG8Au
7O8YTP8sQKw67wr19BfAS83GZugPLEDtw+giUOgVwGiunbSEICtA3LYGScVr
FMCHj3QCITEqQOoGQ6+BORPApHBLUL1BKUAc/nroWDQSwMJRIp5ZUihA57+e
/0ZNEcDeMvnr9WInQFnuEIB+exDA/RPQOZJzJkAVS3xit3IPwBr1pocuhCVA
iFSyi20GDsA51n3VypQkQKLqdPq8rAzAVbdUI2elI0DYs0QOqWELwHSYK3ED
tiJA2ZltmCMiCsCReQK/n8YhQCaKrTrC6wjAr1rZDDzXIEC34qaEjbwHwJp3
YLWwzx9AyDmqR8mSBsDUOQ5R6fAdQLGJItkPbQXAEPy77CESHED13zA7L0oE
wEy+aYhaMxpA1No73/soA8CGgBckk1QYQBpcJJpXCALAwULFv8t1FkB0VYBc
JucAwPsEc1sElxRA9h3aVoWI/784xyD3PLgSQEyPDDnhPP2/conOknXZEEC+
/0hmm+j6v1qX+Fxc9Q1AauvGSnaI+L/RG1SUzTcKQG80ubl8GPa/R6Cvyz56
BkCucbAEoJPzv78kCwOwvAJAPvSVJBTz8L9oUs10Qv79P6OSuM1IWuy/VVuE
4ySD9j+T+TZOmmXmv37IdqQOEO4/iiT/4cuk37/ctMkDpzPeP3gJ6X1NXNC/
vht2qS/McT89eOg4yRG0P/ls/vQ=
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], 
         Thickness[0.003], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[EmptyCircle]\"", FontSize -> 7, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBNQLK/SFib1JlAwAAACIAAAABAAAAAgAAAPMpQn0T3i5A2aluIwSIG8AQ
CxnLr+4tQG74VzO39RfALuzvGEz/LEAB3ji6h+0VwEvNxmboDyxArTABvkpz
FMBorp20hCArQFpfU5KeQhPAh490AiExKkARPBcruj4SwKRwS1C9QSlAk9oN
2MBYEcDCUSKeWVIoQLLyPLMBiBDA3jL56/ViJ0ABVz3Vyo0PwP0T0DmScyZA
pkzK53AjDsAa9aaHLoQlQBJFE0KlywzAOdZ91cqUJEDpihdgcoILwFW3VCNn
pSNAmnwxK8hECsB0mCtxA7YiQEZN91YxEAnAkXkCv5/GIUCraqGE1OIHwK9a
2Qw81yBAFfBHZBC7BsCad2C1sM8fQKTZxEd7lwXA1DkOUenwHUDZkb5PvnYE
wBD8u+whEhxALpAzTNNXA8BMvmmIWjMaQC3dL+KmOQLAhoAXJJNUGEBVxVRL
IRsBwMFCxb/LdRZAfKoQ9kb2/7/7BHNbBJcUQHigRu1Bsf2/OMcg9zy4EkC6
KKHNs2T7v3KJzpJ12RBAYE+K+XkN+b9al/hcXPUNQDBzc2RsqPa/0RtUlM03
CkCVDp6sRTH0v0egr8s+egZAMWO+Hkii8b+/JAsDsLwCQNy/e5KE6O2/aFLN
dEL+/T+apvEH0jfov1VbhOMkg/Y/QV1fdbsQ4r9+yHakDhDuP1R8CcOJbNa/
3LTJA6cz3j+e4WDOuBG5v74bdqkvzHE/DR2q5WkY0T/NFf3c
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6], 
         Thickness[0.003], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[EmptySquare]\"", FontSize -> 7, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBRQK6/SFib1JlAwAAACMAAAABAAAAAgAAANVIay93zS9AvTnKQW/LIcDz
KUJ9E94uQF6muVNKABrAEAsZy6/uLUANglHTKjEXwC7s7xhM/yxAQHtl4Cdm
FcBLzcZm6A8sQCfLMQDgCRTAaK6dtIQgK0BsPVdS6uoSwIePdAIhMSpABWnb
9q3yEcCkcEtQvUEpQATluH7kFBHAwlEinllSKECIlTZsJ0oQwN4y+ev1YidA
jfUB/2EbD8D9E9A5knMmQEhjn/xZuA3AGvWmhy6EJUB2nQbeVmYMwDnWfdXK
lCRAXdpZR8MhC8BVt1QjZ6UjQEyikhvk5wnAdJgrcQO2IkABNuxEf7YIwJF5
Ar+fxiFAJKbhtqSLB8CvWtkMPNcgQLtZTCbnZQbAmndgtbDPH0DPwa1h8UMF
wNQ5DlHp8B1A285PW38kBMAQ/LvsIRIcQKWQ2kl+BgPATL5piFozGkDrq64q
7OgBwIaAFySTVBhAuZ/jOrDKAMDBQsW/y3UWQCFMbx5uVf+/+wRzWwSXFEDZ
KYTa2Q/9vzjHIPc8uBJAP33HCPjB+r9yic6SddkQQEBzskvkaPi/Wpf4XFz1
DUDHKZ+MPgH2v9EbVJTNNwpA1bHkLV2G879HoK/LPnoGQMSARrXZ8vC/vyQL
A7C8AkCHMJpULH3sv2hSzXRC/v0/a+3JTc685r9VW4TjJIP2P2uN2Q1UgOC/
fsh2pA4Q7j80X4H+zA7Tv9y0yQOnM94/M7gK4pI0pL++G3apL8xxP+xoUuso
t9U/BqoKzQ==
         "]]}, {}}}, {}, {}, {}, {}}, {
    DisplayFunction -> Identity, GridLines -> {None, None}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, AxesOrigin -> {0., Automatic}, 
     PlotRange -> {{0., 16.368857430806983`}, {-9.45826527051694, 
      1.1994440980694288`}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0., 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"Rate\"", TraditionalForm], 
        FormBox["\"\"", TraditionalForm]}, {
        FormBox["\"Loss in dB\"", TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(N\\), \
\\(B\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\"", 
         TraditionalForm]}}, FrameTicks -> {{
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> (FontSize -> 18), 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Exp[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Exp[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 16.368857430806983`}, {-9.45826527051694, 
      1.1994440980694288`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, 
       Charting`ScaledTicks[{Log, Exp}]}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Gaussian\"", "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=400\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=900\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=2500\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=4900\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=8100\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=100^2\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], FontSize -> 7, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], FontSize -> 7, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #2, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], FontSize -> 7, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #3, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], FontSize -> 7, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}, {
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], FontSize -> 7, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #5, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], FontSize -> 7, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #6, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], FontSize -> 7, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 18, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.772079, 0.431554, 0.102387]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.24259866666666668`, 0.412334, 0.521566], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.363898, 0.618501, 0.782349]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.363898, 0.618501, 0.782349], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledSquare]\"", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDiamond]\"", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDownTriangle]\"", ",", "7"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[EmptyCircle]\"", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[EmptySquare]\"", ",", "7"}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"FontSize", "\[Rule]", "18"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7815460112838607`*^9, 3.7815460509520054`*^9, 3.7815461222818036`*^9, {
   3.781546175836749*^9, 3.781546221408902*^9}, 3.7815464086615887`*^9, 
   3.781618970899788*^9, 3.781619270073228*^9, 3.781622028433735*^9, 
   3.781622978411517*^9, 3.781624693243824*^9, 3.781624837903178*^9, 
   3.7816290791375895`*^9, 3.781629149217326*^9, 3.8029907039890842`*^9, 
   3.802994914626341*^9, 
   3.8029961578211117`*^9},ExpressionUUID->"ff9c4092-129a-4626-8820-\
5acd1c2630a8"]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 31798, 817, 2244, "Input",ExpressionUUID->"f9303715-384e-47e6-bcae-2af82aee1d78"],
Cell[CellGroupData[{
Cell[32403, 843, 1651, 24, 22, "Print",ExpressionUUID->"e5a64a7e-dba5-4ea9-a201-c878d760fbd5"],
Cell[34057, 869, 1651, 24, 22, "Print",ExpressionUUID->"1cdc97e0-887d-4d4f-95a6-b4ce67c6b556"],
Cell[35711, 895, 1651, 24, 22, "Print",ExpressionUUID->"e114edab-2144-4ffa-ace2-1147467a45d0"],
Cell[37365, 921, 1649, 24, 22, "Print",ExpressionUUID->"a4a38272-5e56-4562-a7c7-bcc274e7398b"],
Cell[39017, 947, 1651, 24, 22, "Print",ExpressionUUID->"315ca2db-a11a-4b52-9b56-980b2be024e4"],
Cell[40671, 973, 1651, 24, 22, "Print",ExpressionUUID->"d32fcf1b-6615-4374-8d77-4d60c9fb7458"],
Cell[42325, 999, 1649, 24, 22, "Print",ExpressionUUID->"98c97937-9af7-4286-ada3-b0775c774d84"],
Cell[43977, 1025, 1651, 24, 22, "Print",ExpressionUUID->"c4fad1f4-b7fe-46f9-bf03-89c8442266b8"],
Cell[45631, 1051, 1651, 24, 22, "Print",ExpressionUUID->"33bc05b5-40e5-434d-a117-5ace2de2fdcc"],
Cell[47285, 1077, 1652, 24, 22, "Print",ExpressionUUID->"5af54408-2073-403d-9d00-9f0eea9d65eb"],
Cell[48940, 1103, 1650, 24, 22, "Print",ExpressionUUID->"fdebd32f-beac-4d8c-ab65-3a04b896bd95"],
Cell[50593, 1129, 1652, 24, 22, "Print",ExpressionUUID->"4f365c4a-4f04-4838-ad94-51f453769d8d"],
Cell[52248, 1155, 1652, 24, 22, "Print",ExpressionUUID->"38e366a9-2984-4ccc-a01b-20509e932268"],
Cell[53903, 1181, 1652, 24, 22, "Print",ExpressionUUID->"0fed6d9a-4942-4985-ae39-dd94e0d82900"],
Cell[55558, 1207, 1652, 24, 22, "Print",ExpressionUUID->"787dc140-0ad7-4d0f-9217-8c7bcd181045"],
Cell[57213, 1233, 1649, 24, 22, "Print",ExpressionUUID->"49935206-b724-448e-b237-a3e943914b1e"],
Cell[58865, 1259, 1652, 24, 22, "Print",ExpressionUUID->"4f99f50e-a1a7-495c-95d9-7c68b4c3d4de"],
Cell[60520, 1285, 1652, 24, 22, "Print",ExpressionUUID->"0a5fe809-b987-4d98-bcb6-60c86b886f20"],
Cell[62175, 1311, 1652, 24, 22, "Print",ExpressionUUID->"07de47bf-b430-4037-9a64-fce3c0bb0bb7"],
Cell[63830, 1337, 1652, 24, 22, "Print",ExpressionUUID->"508e46aa-e6c2-4f98-bbb1-da72c3eaf268"],
Cell[65485, 1363, 1652, 24, 22, "Print",ExpressionUUID->"dede7bba-d4a4-4ed9-9a1e-414b8d03b565"],
Cell[67140, 1389, 1652, 24, 22, "Print",ExpressionUUID->"c1840dbb-b857-440b-9107-63793d07e5ed"],
Cell[68795, 1415, 1652, 24, 22, "Print",ExpressionUUID->"1b51c091-ea32-4e89-8434-aba41dad5364"],
Cell[70450, 1441, 1652, 24, 22, "Print",ExpressionUUID->"46c1a2c0-cdca-48c2-b160-c7663716e1d6"],
Cell[72105, 1467, 1652, 24, 22, "Print",ExpressionUUID->"a11bd5e6-d61b-40e3-b517-6f408d87b4bf"],
Cell[73760, 1493, 1650, 24, 22, "Print",ExpressionUUID->"e383add0-40ad-4d1f-87e1-d75ccbc89130"],
Cell[75413, 1519, 1650, 24, 22, "Print",ExpressionUUID->"869756d6-1dce-4c5b-b76d-c6add3d0cf49"],
Cell[77066, 1545, 1652, 24, 22, "Print",ExpressionUUID->"2e0a113c-0166-4642-ac65-379d48b2a7d7"],
Cell[78721, 1571, 1650, 24, 22, "Print",ExpressionUUID->"b1f9f131-3bb4-47cb-bd2a-37d709a7ca6a"],
Cell[80374, 1597, 1646, 23, 22, "Print",ExpressionUUID->"1b39d9cf-67da-497d-9847-d78c480d5f5e"],
Cell[82023, 1622, 1650, 24, 22, "Print",ExpressionUUID->"cba82a8b-101d-4971-a881-dd8b1e8dfa47"],
Cell[83676, 1648, 1652, 24, 22, "Print",ExpressionUUID->"bed27ecf-052f-4182-8265-39e389f48411"],
Cell[85331, 1674, 1652, 24, 22, "Print",ExpressionUUID->"8a143d81-5527-4a92-a913-417809815a1d"],
Cell[86986, 1700, 1652, 24, 22, "Print",ExpressionUUID->"2450e21d-e139-4a5c-bf19-295d292c17cf"],
Cell[88641, 1726, 1650, 24, 22, "Print",ExpressionUUID->"2286aae4-5315-495c-acaa-642e24d6afa7"],
Cell[90294, 1752, 1652, 24, 22, "Print",ExpressionUUID->"eef8ce43-9167-4853-bfe9-c91b4d686f66"],
Cell[91949, 1778, 1652, 24, 22, "Print",ExpressionUUID->"ca9cee92-8284-4705-9d85-cdc97afac4a3"],
Cell[93604, 1804, 1649, 24, 22, "Print",ExpressionUUID->"924aead5-516c-4894-a519-663d131d97df"],
Cell[95256, 1830, 1652, 24, 22, "Print",ExpressionUUID->"9a46442b-9ccb-43a5-96b8-1a73c83d26be"],
Cell[96911, 1856, 1652, 24, 22, "Print",ExpressionUUID->"d7b05648-e402-4b6b-a7db-3f1e67cae9de"]
}, Open  ]]
}, Open  ]],
Cell[98590, 1884, 460, 9, 28, "Input",ExpressionUUID->"a20e9e43-6c83-4e14-9701-f68b787f8b56"],
Cell[99053, 1895, 156, 3, 28, InheritFromParent,ExpressionUUID->"047d6cf2-7d5f-4fc5-b344-5055a9e784d1"],
Cell[99212, 1900, 285, 5, 28, "Input",ExpressionUUID->"42c7adb8-106b-492a-8302-343d5ffd0ad6"],
Cell[99500, 1907, 154, 3, 28, InheritFromParent,ExpressionUUID->"a5b4e8a5-b072-4d8f-91aa-cc69b03c00f4"],
Cell[99657, 1912, 29697, 729, 1302, "Input",ExpressionUUID->"651f46ce-6b43-4dcd-bc3a-855bd54191b2"],
Cell[CellGroupData[{
Cell[129379, 2645, 3323, 66, 75, "Input",ExpressionUUID->"23d5518f-f3fc-467e-8e4c-34001dbe0e71"],
Cell[132705, 2713, 52738, 1099, 333, "Output",ExpressionUUID->"ff9c4092-129a-4626-8820-5acd1c2630a8"]
}, Open  ]]
}
]
*)



==> anc/homodyne-detection-thermal-noise.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    106637,       2307]
NotebookOptionsPosition[    105294,       2280]
NotebookOutlinePosition[    105642,       2295]
CellTagsIndexPosition[    105599,       2292]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "calculate", " ", "the", " ", "rates", " ", "for", " ", 
     "homodyne", " ", "detection", " ", "for", " ", "pure", " ", "loss", " ", 
     RowBox[{"channel", ".", " ", "The"}], " ", "various", " ", "variances", 
     " ", "that", " ", "we", " ", "used", " ", "for", " ", "different", " ", 
     "constellation", " ", "sizes", " ", 
     RowBox[{"are", ":", "\[IndentingNewLine]", "m"}]}], "=", 
    RowBox[{
     RowBox[{"20", ":", " ", 
      RowBox[{".06", "-", 
       RowBox[{".5", "*", "\[IndentingNewLine]", "m"}]}]}], "=", 
     RowBox[{
      RowBox[{"30", ":", " ", 
       RowBox[{".2", "-", 
        RowBox[{".9", "\[IndentingNewLine]", "m"}]}]}], "=", 
      RowBox[{
       RowBox[{"50", ":", " ", 
        RowBox[{".7", "-", 
         RowBox[{"1.8", "\[IndentingNewLine]", "m"}]}]}], "=", 
       RowBox[{"70", ":", " ", 
        RowBox[{"1.2", "-", "2.7"}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{
    "\[Eta]", ",", "nthermal", ",", "navg", ",", "xi", ",", "pi", ",", "kk", 
     ",", "ll"}], "]"}], "\n", 
   RowBox[{
    RowBox[{"m", "=", "40"}], ";", 
    RowBox[{"(*", 
     RowBox[{
     "This", " ", "sets", " ", "up", " ", "the", " ", "constellatin", " ", 
      "size"}], "*)"}], "\n", 
    RowBox[{"nthermal", "=", "0"}], ";", 
    RowBox[{"(*", 
     RowBox[{
     "Controls", " ", "the", " ", "thermal", " ", "noise", " ", "of", " ", 
      "the", " ", "channel"}], "*)"}], "\n", 
    RowBox[{"t", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "3"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"energy", "=", 
     RowBox[{"10", "^", "7"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"Controls", " ", "the", " ", "mean", " ", "energy"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Sets", " ", "up", " ", "various", " ", "formulas", " ", "being", " ", 
      "used", " ", "in", " ", "the", " ", "numerics"}], "*)"}], "\n", 
    RowBox[{
     RowBox[{"g1", "[", "bb_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"bb", "+", "1"}], ")"}], 
       RowBox[{"Log2", "[", 
        RowBox[{"bb", "+", "1"}], "]"}]}], "-", " ", 
      RowBox[{"bb", " ", 
       RowBox[{"Log2", "[", "bb", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h1", "[", "eps_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "eps"}], " ", 
       RowBox[{"Log2", "[", "eps", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "eps"}], ")"}], 
       RowBox[{"Log2", "[", 
        RowBox[{"1", "-", "eps"}], "]"}]}]}]}], ";"}], " ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"hh", "[", "qq_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{".5", "*", 
        RowBox[{"(", 
         RowBox[{"qq", "+", "1"}], ")"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{".5", "*", 
          RowBox[{"(", 
           RowBox[{"qq", "+", "1"}], ")"}]}], "]"}]}], "-", 
       RowBox[{"0.5", "*", 
        RowBox[{"(", 
         RowBox[{"qq", "-", "1"}], ")"}], "*", 
        RowBox[{"Log2", "[", 
         RowBox[{"0.5", "*", 
          RowBox[{"(", 
           RowBox[{"qq", "-", "1"}], ")"}]}], "]"}]}]}], "/;", 
      RowBox[{"qq", ">", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"hh", "[", "qq_", "]"}], ":=", " ", 
     RowBox[{"0", "/;", " ", 
      RowBox[{"qq", "<=", "1"}]}]}], ";", 
    RowBox[{"(*", 
     RowBox[{
     "function", " ", "used", " ", "to", " ", "calculate", " ", "the", " ", 
      "holevo", " ", "information"}], "*)"}], "\n", 
    RowBox[{
     RowBox[{"fSpace", "[", 
      RowBox[{"min_", ",", "max_", ",", "steps_", ",", 
       RowBox[{"f_:", " ", "Log"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"InverseFunction", "[", "f", "]"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{
        RowBox[{"f", "@", "min"}], ",", 
        RowBox[{"f", "@", "max"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "@", "max"}], "-", 
           RowBox[{"f", "@", "min"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"steps", "-", "1"}], ")"}]}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Eta]1", "=", " ", 
     RowBox[{"fSpace", "[", 
      RowBox[{".0015", ",", ".999", ",", "40"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rateeta", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Length", "[", "\[Eta]1", "]"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"finaln", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Length", "[", "\[Eta]1", "]"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"var1", "=", 
     RowBox[{"fSpace", "[", 
      RowBox[{".4", ",", "1", ",", "60"}], "]"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{
     "The", " ", "range", " ", "of", " ", "variance", " ", "needs", " ", "to",
       " ", "be", " ", "changed", " ", "when", " ", "we", " ", "change", " ", 
      "the", " ", "constellation", " ", 
      RowBox[{"size", "."}]}], " ", "*)"}], "\n", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"s", "=", "1"}], ",", 
      RowBox[{"s", "<=", 
       RowBox[{"Length", "[", "\[Eta]1", "]"}]}], ",", 
      RowBox[{"s", "++"}], ",", "\n", 
      RowBox[{
       RowBox[{"Print", "[", "s", "]"}], ";", "\n", 
       RowBox[{"\[Eta]", "=", 
        RowBox[{"\[Eta]1", "[", 
         RowBox[{"[", "s", "]"}], "]"}]}], ";", "\n", 
       RowBox[{"ratevar", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"Length", "[", "var1", "]"}]}], "]"}]}], ";", "\n", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"kk", "=", "1"}], ",", 
         RowBox[{"kk", "<=", 
          RowBox[{"Length", "[", "var1", "]"}]}], ",", 
         RowBox[{"kk", "++"}], ",", "\n", 
         RowBox[{
          RowBox[{"var", "=", 
           RowBox[{"var1", "[", 
            RowBox[{"[", "kk", "]"}], "]"}]}], ";", "\n", 
          RowBox[{"navg", "=", 
           RowBox[{"var", "/", "2"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"rootshermite", "=", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"HermiteH", "[", 
               RowBox[{"m", ",", 
                FractionBox["x", 
                 SqrtBox["2"]]}], "]"}], "\[Equal]", "0"}], ",", "x"}], 
            "]"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{
           "This", " ", "defines", " ", "the", " ", "points", " ", "of", " ", 
            "the", " ", "constellation", " ", "for", " ", "approximating", 
            " ", "a", " ", "1", "d", " ", "Gaussian", " ", "function", " ", 
            "by", " ", "roots", " ", "of", " ", "Hermite", " ", 
            RowBox[{"polynomials", ".", " ", "The"}], " ", "Hermite", " ", 
            "polynomials", " ", "used", " ", "in", " ", "Verdu", " ", "et", 
            " ", "al", " ", "are", " ", "related", " ", "to", " ", "the", " ",
             "Hermite", " ", "polynomials", " ", "used", " ", "in", " ", 
            "mathematica", " ", "by", " ", "some", " ", "constants", " ", 
            "which", " ", "are", " ", "taken", " ", "into", " ", "account", 
            " ", 
            RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"q", "=", 
           RowBox[{"N", "[", 
            RowBox[{"x", "/.", "\[VeryThinSpace]", "rootshermite"}], "]"}]}], 
          ";", " ", 
          RowBox[{"(*", 
           RowBox[{
           "q", " ", "is", " ", "a", " ", "list", " ", "with", " ", 
            "elements", " ", "corresponding", " ", "in", " ", "probability", 
            " ", 
            RowBox[{"distribution", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"probq", "=", 
           RowBox[{"N", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m", "-", "1"}], ")"}], "!"}], 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"m", "-", "1"}], ")"}]}]], " ", "m", " ", 
              SuperscriptBox[
               RowBox[{"HermiteH", "[", 
                RowBox[{
                 RowBox[{"m", "-", "1"}], ",", 
                 FractionBox["q", 
                  SqrtBox["2"]]}], "]"}], "2"]}]], "]"}]}], ";", 
          RowBox[{"(*", 
           RowBox[{
           "This", " ", "defined", " ", "the", " ", "probability", " ", 
            "distribution", " ", "over", " ", "the", " ", "points", " ", "in",
             " ", "the", " ", "constellation"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"initialpoints1", "=", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "m"}], "}"}]}], "]"}]}], ";", "\n", 
          RowBox[{"initialdistribution1", "=", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "m"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", "m"}], ",", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"ll", "=", "1"}], ",", 
              RowBox[{"ll", "\[LessEqual]", "m"}], ",", 
              RowBox[{"ll", "++"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"initialpoints1", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "ll"}], "\[RightDoubleBracket]"}], "=", 
                RowBox[{
                 SqrtBox[
                  FractionBox["var", "4"]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "q", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{
                    "q", "\[LeftDoubleBracket]", "ll", 
                    "\[RightDoubleBracket]"}]}]}], ")"}]}]}], ";", 
               RowBox[{
                RowBox[{"initialdistribution1", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "ll"}], "\[RightDoubleBracket]"}], "=", 
                RowBox[{
                 RowBox[{
                 "probq", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}], " ", 
                 RowBox[{
                 "probq", "\[LeftDoubleBracket]", "ll", 
                  "\[RightDoubleBracket]"}]}]}]}]}], "]"}]}], "]"}], ";", 
          "\n", 
          RowBox[{"x1", "=", " ", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Re", "[", "initialpoints1", "]"}], "]"}], "*", 
            RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";", "\n", 
          RowBox[{"p1", "=", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Im", "[", "initialpoints1", "]"}], "]"}], "*", 
            RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";", "\n", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"wigner3", "=", 
             FractionBox[
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "pm"}], "+", 
                    RowBox[{"p1", " ", 
                    SqrtBox["\[Eta]"]}]}], ")"}], "2"], 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nthermal"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}], 
                    ")"}]}]]}], "-", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "xm"}], "+", 
                    RowBox[{"x1", " ", 
                    SqrtBox["\[Eta]"]}]}], ")"}], "2"], 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nthermal"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}], 
                   ")"}]}]]}]], 
              RowBox[{"2", " ", "\[Pi]", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "nthermal"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["nthermal", "2"]}], "-", 
                 RowBox[{"4", " ", "nthermal", " ", "\[Eta]"}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["nthermal", "2"], " ", "\[Eta]"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["nthermal", "2"], " ", 
                  SuperscriptBox["\[Eta]", "2"]}]}]]}]]}], ";"}], "*)"}], 
          RowBox[{"(*", 
           RowBox[{
           "This", " ", "is", " ", "the", " ", "wigner", " ", "function", " ",
             "corresponding", " ", "to", " ", "the", " ", "state", " ", 
            "obtained", " ", "by", " ", "Bob", " ", "when", " ", "Alice", " ",
             "sends", " ", "a", " ", "\n", "coherent", " ", "state", " ", 
            "characterized", " ", "by", " ", "p1", " ", "and", " ", 
            RowBox[{"x1", ".", " ", "Checked"}], " ", "that", " ", "this", 
            " ", "integrates", " ", "to", " ", 
            RowBox[{"one", ".", " ", "nthermal"}], " ", "is", " ", "the", " ",
             "thermal", " ", "noise", " ", "of", " ", "channel", " ", "and", 
            " ", "\[Eta]", " ", "is", " ", "the", " ", 
            RowBox[{"transmissivity", "."}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Now", " ", "I", " ", "want", " ", "to", " ", "obtain", " ", "the",
             " ", "probablility", " ", "distribution", " ", "of", " ", 
            "obtaining", " ", "xm", " ", "if", " ", "Alice", " ", "sends", 
            " ", "a", " ", "coherent", " ", "state", " ", "with", " ", "mean",
             " ", "vector", " ", "x1", " ", "and", " ", 
            RowBox[{"p1", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"probxm", " ", "=", " ", 
             RowBox[{"Integrate", "[", 
              RowBox[{"wigner3", ",", " ", 
               RowBox[{"{", 
                RowBox[{"pm", ",", " ", 
                 RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], 
              "]"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Now", " ", "i", " ", "obtain", " ", "the", " ", "probability", 
            " ", "of", " ", "obtaining", " ", "x1", " ", "from", " ", "a", 
            " ", "homodyne", " ", "measurement", " ", "of", " ", "a", " ", 
            "state", " ", "that", " ", "has", " ", "been", " ", "sent", " ", 
            "by", " ", "Alice", " ", "with", " ", "xm", " ", "and", " ", "pm",
             " ", "over", " ", "a", " ", "thermal", " ", 
            RowBox[{"channel", "."}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"probxmgivenx1", " ", "=", " ", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"xm", "-", 
                  RowBox[{"x1", " ", 
                   SqrtBox["\[Eta]"]}]}], ")"}], "2"], 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"4", " ", "nthermal", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}]]], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "nthermal", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}]]}], 
            RowBox[{
             SqrtBox[
              RowBox[{"2", " ", "\[Pi]"}]], " ", 
             SqrtBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "nthermal", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}], ")"}], 
               "2"]]}]]}], ";", "\n", 
          RowBox[{"py", "=", 
           RowBox[{
            RowBox[{"Flatten", "[", "initialdistribution1", "]"}], ".", 
            "probxmgivenx1"}]}], ";", 
          RowBox[{"(*", 
           RowBox[{
           "This", " ", "is", " ", "the", " ", "prob", " ", "of", " ", 
            "obtaining", " ", "xm", " ", "from", " ", "the", " ", "thermal", 
            " ", "state", " ", "that", " ", "Bob", " ", "obtains"}], " ", 
           "*)"}], "\n", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"entropyy", "=", " ", 
             RowBox[{"-", 
              RowBox[{"NIntegrate", "[", 
               RowBox[{
                RowBox[{"py", "*", 
                 RowBox[{"Log2", "[", "py", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"pm", ",", 
                  RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"xm", ",", 
                  RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}]}], ";", 
            "\n", 
            RowBox[{"entropyygivenx1", " ", "=", " ", 
             RowBox[{"NIntegrate", "[", 
              RowBox[{
               RowBox[{"prob3", "*", 
                RowBox[{"Log2", "[", "prob3", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"pm", ",", 
                 RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"xm", ",", 
                 RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}], ";", 
            "\n", 
            RowBox[{"entropyygivenx", "=", " ", 
             RowBox[{"-", 
              RowBox[{
               RowBox[{"Flatten", "[", "initialdistribution1", "]"}], ".", 
               "entropyygivenx1"}]}]}], ";", "\n", 
            RowBox[{"shannon", "=", 
             RowBox[{
              RowBox[{"entropyy", "-", 
               RowBox[{"entropyygivenx", "\n", "calculatedgausssian"}]}], "=",
               " ", 
              RowBox[{
               RowBox[{
                RowBox[{"Log2", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Eta]", 
                    RowBox[{"(", 
                    RowBox[{"var", "+", "1"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "nthermal"}], "+", "1"}], ")"}]}], "+", 
                    "1"}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"\[Eta]", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Eta]"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "nthermal"}], "+", "1"}], ")"}]}], "+", 
                    "1"}], ")"}]}], "]"}], "\n", "shannon"}], "-", 
               "mutualinformationgaussian"}]}]}]}], "*)"}], "\n", 
          RowBox[{"\[Chi]", "=", " ", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]"}], ")"}], "nthermal"}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{
           "This", " ", "is", " ", "the", " ", "excess", " ", "noise", " ", 
            "that", " ", "is", " ", "used", " ", "by", " ", "some", " ", 
            "papers"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "The", " ", "formula", " ", "for", " ", "mutual", " ", 
            "information", " ", "is", " ", "taken", " ", "from", " ", 
            RowBox[{"arxiv", ":", "1703.09278"}]}], "*)"}], "\n", 
          RowBox[{"mutualinformationgaussian", " ", "=", 
           RowBox[{"0.5", "*", " ", 
            RowBox[{"N", "[", 
             RowBox[{"Log2", "[", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Eta]", "*", "2", "*", "navg"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Chi]"}], ")"}]}]}], "]"}], "]"}]}]}], 
          ";", 
          RowBox[{"(*", 
           RowBox[{
           "mutual", " ", "information", " ", "for", " ", "homodyne", " ", 
            "detection"}], "*)"}], "\n", "\n", 
          RowBox[{"(*", 
           RowBox[{
           "Calculation", " ", "of", " ", "the", " ", "variances", " ", 
            "that", " ", "are", " ", "required", " ", "for", " ", "the", " ", 
            RowBox[{"errors", ".", " ", "Because"}], " ", "of", " ", 
            "symmetry", " ", "we", " ", "just", " ", "need", " ", "to", " ", 
            "calculate", " ", "the", " ", "variances", " ", "in", " ", "one", 
            " ", 
            RowBox[{"quadrature", "."}]}], "  ", "*)"}], "\n", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"pyerror", "=", " ", 
             FractionBox[
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"pm", "-", 
                   RowBox[{"p1", " ", 
                    SqrtBox["\[Eta]"]}]}], ")"}], "2"], 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", "nthermal", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}]]], 
              RowBox[{
               SqrtBox[
                RowBox[{"2", " ", "\[Pi]"}]], " ", 
               SqrtBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "nthermal", "-", 
                  RowBox[{"nthermal", " ", "\[Eta]"}]}], ")"}]]}]]}], ";"}], 
           "*)"}], "\n", 
          RowBox[{"fourthmoment", "=", " ", 
           RowBox[{
            RowBox[{"Flatten", "[", "initialdistribution1", "]"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "nthermal", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["nthermal", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], "-", 
                  RowBox[{"12", " ", "nthermal", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], " ", "\[Eta]"}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   SuperscriptBox["x1", "2"], " ", "\[Eta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], " ", "\[Eta]"}]}], ")"}]}]}], 
                 ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               SqrtBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "nthermal", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}], ")"}], 
                 "2"]], ")"}]}], ")"}]}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{
             "We", " ", "are", " ", "using", " ", "Hermite", " ", "functions",
               " ", "where", " ", "the", " ", "first", " ", "2", "m"}], "-", 
             RowBox[{
             "1", " ", "moments", " ", "are", " ", "correctly", " ", 
              "produced"}]}], ",", " ", 
            RowBox[{
            "therefore", " ", "we", " ", "could", " ", "also", " ", "have", 
             " ", "taken", " ", "the", " ", "fourth", " ", "moment", " ", 
             "the", " ", "same", " ", "as", " ", "that", " ", "of", " ", 
             "Gaussian", " ", 
             RowBox[{"modulation", ".", " ", "But"}], " ", "the", " ", 
             "above", " ", "also", " ", 
             RowBox[{"works", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"fourthmomentg", "=", 
           RowBox[{"100", "*", "fourthmoment"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"secondmoment", "=", " ", 
           RowBox[{
            RowBox[{"Flatten", "[", "initialdistribution1", "]"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x1", "2.`"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "nthermal", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "nthermal", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["x1", "2"], " ", "\[Eta]"}]}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               SqrtBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "nthermal", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}], ")"}], 
                 "2"]], ")"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", "\n", 
          RowBox[{"fourth", "=", "  ", 
           RowBox[{"Chop", "[", "secondmoment", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"fourthg", "=", " ", 
           RowBox[{"100", "*", "fourth"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"x22", "=", 
           RowBox[{"2.36`", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "navg"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["navg", 
               SqrtBox[
                RowBox[{"navg", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "navg"}], ")"}]}]]], ")"}], 
             RowBox[{"2", " ", "m"}]]}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"\[Epsilon]", "=", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"x22", "^", "2"}], "+", 
             RowBox[{"2", "x22"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"r", "[", "b_", "]"}], ":=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"b", "/", "2"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[Epsilon]", "*", "b"}]}], ")"}]}]}], ";", "\n", 
          RowBox[{"finalerror", " ", "=", " ", 
           RowBox[{
            RowBox[{"\[Epsilon]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "t"}], "+", 
               RowBox[{"r", "[", "t", "]"}]}], ")"}], "*", 
             RowBox[{"g1", "[", 
              RowBox[{"energy", "/", 
               RowBox[{"(", 
                RowBox[{"\[Epsilon]", "*", "t"}], ")"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             RowBox[{"g1", "[", 
              RowBox[{"\[Epsilon]", "*", 
               RowBox[{"r", "[", "t", "]"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             RowBox[{"h1", "[", 
              RowBox[{"\[Epsilon]", "*", "t"}], "]"}]}]}]}], ";", "\n", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "\[GreaterEqual]", " ", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "6"}], ")"}]}]}], ",", 
            RowBox[{"rate", "=", "0"}], ",", "\n", 
            RowBox[{
             RowBox[{"errorb", "=", 
              RowBox[{
               RowBox[{"\[Epsilon]", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Sqrt", "[", "fourthmomentg", "]"}], "+", 
                 RowBox[{"Sqrt", "[", "fourthmoment", "]"}]}], ")"}]}]}], ";",
              "\[IndentingNewLine]", 
             RowBox[{"errorc", "=", " ", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "10"}], ")"}]}]}], ";", 
             RowBox[{"(*", 
              RowBox[{
              "We", " ", "set", " ", "this", " ", "to", " ", "a", " ", 
               "small", " ", "value", " ", "because", " ", "we", " ", 
               "observe", " ", "in", " ", "the", " ", "paper", " ", "that", 
               " ", "the", " ", "error", " ", "in", " ", "the", " ", 
               "covariances", " ", "is", " ", 
               RowBox[{"small", "."}]}], " ", "*)"}], "\n", 
             RowBox[{"(*", 
              RowBox[{
              "The", " ", "paramters", " ", "that", " ", "are", " ", "going", 
               " ", "to", " ", "be", " ", "observed", " ", "in", " ", "the", 
               " ", "lab", " ", "along", " ", "with", " ", "the", " ", 
               "added", " ", "errors", " ", "which", " ", "give", " ", "us", 
               " ", "the", " ", "prepare", " ", "abd", " ", "measure", " ", 
               "parameters", " ", "for", " ", "Gaussian"}], "*)"}], "\n", 
             RowBox[{
              SubscriptBox[
               RowBox[{"(", 
                SuperscriptBox["\[Gamma]", "o"], ")"}], "11"], "=", " ", 
              "var"}], ";", "\n", 
             RowBox[{
              SubscriptBox[
               RowBox[{"(", 
                SuperscriptBox["\[Gamma]", "o"], ")"}], 
               RowBox[{"12", " "}]], "=", " ", 
              RowBox[{
               RowBox[{"var", "*", 
                RowBox[{"Sqrt", "[", "\[Eta]", "]"}]}], "-", "errorc"}]}], 
             ";", "\n", 
             RowBox[{
              SubscriptBox[
               RowBox[{"(", 
                SuperscriptBox["\[Gamma]", "o"], ")"}], 
               RowBox[{"22", " "}]], "=", " ", 
              RowBox[{
               RowBox[{"\[Eta]", "*", "var"}], "+", "1", "+", "\[Chi]", " ", 
               "+", "errorb"}]}], ";", "\n", "\n", 
             RowBox[{"(*", 
              RowBox[{
              "The", " ", "paramters", " ", "that", " ", "we", " ", "deduce", 
               " ", "for", " ", "the", " ", "Entanglement", " ", "based", " ",
                "gaussian", " ", "modulation"}], " ", "*)"}], "\n", 
             RowBox[{"a", "=", " ", 
              RowBox[{"var", "+", "1"}]}], ";", "\n", 
             RowBox[{"c", "=", " ", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"2", "/", "var"}]}], "]"}], 
               SubscriptBox[
                RowBox[{"(", 
                 SuperscriptBox["\[Gamma]", "o"], ")"}], 
                RowBox[{"12", " "}]]}]}], ";", "\n", 
             RowBox[{"b", "=", " ", 
              SubscriptBox[
               SuperscriptBox["\[Gamma]", "o"], 
               RowBox[{"22", " "}]]}], ";", "\n", 
             RowBox[{"z", " ", "=", " ", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b"}], ")"}], "^", "2"}], "-", 
                RowBox[{"4", 
                 RowBox[{"c", "^", "2"}]}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"\[Nu]1", " ", "=", " ", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 RowBox[{"(", 
                  RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"\[Nu]2", " ", "=", " ", 
              RowBox[{"0.5", "*", 
               RowBox[{"(", 
                RowBox[{"z", "-", 
                 RowBox[{"(", 
                  RowBox[{"b", "-", "a"}], ")"}]}], ")"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Eigenvalue", " ", "after", " ", "homodyne", " ", "detection"}],
               "*)"}], "\[IndentingNewLine]", 
             RowBox[{"\[Nu]3", " ", "=", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"a", 
                RowBox[{"(", 
                 RowBox[{"a", "-", 
                  RowBox[{
                   RowBox[{"c", "^", "2"}], "/", "b"}]}], ")"}]}], "]"}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"hab", " ", "=", " ", 
              RowBox[{
               RowBox[{"hh", "[", "\[Nu]1", "]"}], "+", 
               RowBox[{"hh", "[", "\[Nu]2", "]"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"habhomo", "=", " ", 
              RowBox[{"hh", "[", "\[Nu]3", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"holevo", " ", "=", " ", 
              RowBox[{"hab", "-", "habhomo"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{"\"\<holevo=\>\"", ",", "holevo"}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{"\"\<MI=\>\"", ",", "mutualinformationgaussian"}], 
                "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{"\"\<error=\>\"", ",", "\[Epsilon]"}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{"\"\<finalerror=\>\"", ",", "finalerror"}], "]"}], 
               ";", "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{"\"\<errorb=\>\"", ",", "errorb"}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Print", "[", 
                RowBox[{"\"\<errorc=\>\"", ",", "errorc"}], "]"}], ";"}], 
              "*)"}], "\n", 
             RowBox[{"rate", "=", 
              RowBox[{
               RowBox[{"0.98", "*", "mutualinformationgaussian"}], "-", 
               "holevo", "-", "finalerror"}]}], ";"}]}], "]"}], ";", "\n", 
          RowBox[{
           RowBox[{"ratevar", "[", 
            RowBox[{"[", "kk", "]"}], "]"}], "=", "rate"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "ratevar", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "This", " ", "gives", " ", "the", " ", "rate", " ", "for", " ", "a", 
         " ", "particular", " ", "\[Eta]", " ", "optimized", " ", "over", " ",
          "the", " ", 
         RowBox[{"variance", "."}]}], "*)"}], "\n", 
       RowBox[{"rate1", "=", 
        RowBox[{"Max", "[", "ratevar", "]"}]}], ";", "\n", 
       RowBox[{"maxn", "=", 
        RowBox[{
         RowBox[{"FirstPosition", "[", 
          RowBox[{"ratevar", ",", "rate1"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", 
       RowBox[{
        RowBox[{"finaln", "[", 
         RowBox[{"[", "s", "]"}], "]"}], "=", 
        RowBox[{"var1", "[", 
         RowBox[{"[", "maxn", "]"}], "]"}]}], ";", "\n", 
       RowBox[{
        RowBox[{"rateeta", "[", 
         RowBox[{"[", "s", "]"}], "]"}], "=", 
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", 
          RowBox[{"Max", "[", "ratevar", "]"}]}], "]"}]}], ";"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7953674068881445`*^9, 3.795367495552629*^9}, {
   3.7953675287323494`*^9, 3.7953676459525013`*^9}, {3.795367700377797*^9, 
   3.7953677093023787`*^9}, {3.795367861696862*^9, 3.7953678633424635`*^9}, {
   3.7953679088540487`*^9, 3.795367911191983*^9}, {3.795368042814744*^9, 
   3.795368095846774*^9}, {3.795368156520136*^9, 3.795368251117279*^9}, 
   3.795369217496252*^9, {3.795369268561595*^9, 3.795369308194542*^9}, {
   3.795370878616491*^9, 3.795370947085606*^9}, {3.795371047468649*^9, 
   3.795371062445629*^9}, 3.7953714593457556`*^9, {3.795371502475973*^9, 
   3.7953715209577894`*^9}, {3.7953716748201327`*^9, 3.795371694501354*^9}, {
   3.7953719077171526`*^9, 3.7953719136384706`*^9}, {3.795371980778903*^9, 
   3.795372051297385*^9}, 3.7953735702288036`*^9, {3.795375097337967*^9, 
   3.7953751295237675`*^9}, 3.7953759495314736`*^9, 3.7953761225347805`*^9, 
   3.795376318449912*^9, 3.795376366953587*^9, {3.795377213748228*^9, 
   3.795377216913741*^9}, {3.795377397725543*^9, 3.795377429979768*^9}, {
   3.7953774605843143`*^9, 3.7953774613372974`*^9}, {3.7953775398449173`*^9, 
   3.79537754080637*^9}, {3.7953780821728926`*^9, 3.7953780848637476`*^9}, {
   3.7955432640661764`*^9, 3.795543264958624*^9}, {3.795544706498641*^9, 
   3.7955447070354805`*^9}, {3.795544776741167*^9, 3.795544781457836*^9}, {
   3.795544852109416*^9, 3.79554495359173*^9}, {3.7955449871508646`*^9, 
   3.7955450131426687`*^9}, {3.795546064043047*^9, 3.7955460948571253`*^9}, {
   3.795546672028702*^9, 3.795546696467449*^9}, {3.7955467464245853`*^9, 
   3.795546747134689*^9}, {3.79554677952365*^9, 3.7955467816456347`*^9}, {
   3.795546834510186*^9, 3.7955468365528765`*^9}, {3.7955474848897705`*^9, 
   3.7955475001701384`*^9}, {3.7955475535961905`*^9, 3.795547632520232*^9}, {
   3.79554768507511*^9, 3.7955477132611556`*^9}, {3.7955478643164845`*^9, 
   3.7955478667967815`*^9}, {3.795547902451082*^9, 3.795547906169557*^9}, {
   3.7955479370250435`*^9, 3.795547937455409*^9}, {3.7955479695154133`*^9, 
   3.795547969904374*^9}, {3.7955480036560135`*^9, 3.7955480055852895`*^9}, {
   3.7955485673974304`*^9, 3.7955485677817545`*^9}, {3.795548601629428*^9, 
   3.795548603719138*^9}, {3.7955487812206497`*^9, 3.7955487827868643`*^9}, {
   3.795548840927159*^9, 3.795548842082364*^9}, {3.80305181997444*^9, 
   3.8030518431715393`*^9}, {3.8030518846849675`*^9, 3.803051966300686*^9}, {
   3.803052089601878*^9, 3.803052125553246*^9}, {3.803052257944104*^9, 
   3.803052288975033*^9}, {3.8030524540852504`*^9, 3.8030524575042677`*^9}, {
   3.80305291645016*^9, 3.803052967483966*^9}, {3.803053381356822*^9, 
   3.8030533908651447`*^9}, {3.8030537910350723`*^9, 
   3.8030537993102303`*^9}, {3.807923792375542*^9, 3.8079238042078905`*^9}, {
   3.807923870500128*^9, 3.8079239553477736`*^9}, {3.8079240007234745`*^9, 
   3.807924110660097*^9}, {3.807924205593923*^9, 3.807924248030573*^9}},
 FontSize->16,ExpressionUUID->"4eb1cc40-2ae6-41a7-9685-94e818c5f4be"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Below", " ", "we", " ", "obtain", " ", "rates", " ", "for", " ", "several",
    " ", "constellation", " ", "sizes"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8079241857248693`*^9, 
  3.807924199431966*^9}},ExpressionUUID->"64547f58-5938-4943-8013-\
e8ae4fba3025"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.795377364231621*^9, 3.7953773658312187`*^9}, {
   3.795547615688545*^9, 3.795547623448267*^9}, 
   3.8030520634167757`*^9},ExpressionUUID->"572b66b3-8388-4b78-94f7-\
9fe7b7629195"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rateeta20", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.00005137349487481549`", ",", "0.000063219076774748`", ",", 
     "0.00007774833003268457`", ",", "0.00009585546628248285`", ",", 
     "0.0001179742206389805`", ",", "0.00014494291861823612`", ",", 
     "0.00017870868937518996`", ",", "0.00021997711331293239`", ",", 
     "0.00027029706914637544`", ",", "0.00033287725006384537`", ",", 
     "0.0004098039572977529`", ",", "0.0005036716292946492`", ",", 
     "0.000619434874953161`", ",", "0.000762687765884614`", ",", 
     "0.000937617006959722`", ",", "0.0011514878219709176`", ",", 
     "0.0014179911393618196`", ",", "0.0017436771291713996`", ",", 
     "0.002140960713114264`", ",", "0.002633823701907027`", ",", 
     "0.0032398029566538286`", ",", "0.003979865926308892`", ",", 
     "0.004888905190882598`", ",", "0.006016607795030154`", ",", 
     "0.007396004831614584`", ",", "0.00908131308439582`", ",", 
     "0.011178182839662616`", ",", "0.013756831591924274`", ",", 
     "0.01691742237996031`", ",", "0.020819170269447837`", ",", 
     "0.025678870146736425`", ",", "0.031671050588594575`", ",", 
     "0.039071721725726045`", ",", "0.04838785008248813`", ",", 
     "0.06006274781326042`", ",", "0.07475555079724036`", ",", 
     "0.09348331838769691`", ",", "0.11815409478481359`", ",", 
     "0.1515949682288912`", ",", "0.20438205794003242`"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rateteta30", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.00016903623604769215`", ",", "0.00020427508390124694`", ",", 
     "0.00024704007313392846`", ",", "0.00029878056709277834`", ",", 
     "0.0003612098754197038`", ",", "0.00043650640126583954`", ",", 
     "0.0005274741543515207`", ",", "0.0006378971695465835`", ",", 
     "0.0007711583641773204`", ",", "0.0009319293921858586`", ",", 
     "0.0011258300915349393`", ",", "0.0013605663326281634`", ",", 
     "0.0016448107257199514`", ",", "0.001987851564921121`", ",", 
     "0.002401762860684532`", ",", "0.0029010946672819184`", ",", 
     "0.0035054768293479124`", ",", "0.004237341912312327`", ",", 
     "0.0051210270352173935`", ",", "0.006188008630590438`", ",", 
     "0.007476366421995287`", ",", "0.009033952241306957`", ",", 
     "0.010924945327771498`", ",", "0.013212162001372813`", ",", 
     "0.015979877189994354`", ",", "0.019331097872091987`", ",", 
     "0.023392158956394918`", ",", "0.028336514149040752`", ",", 
     "0.03435789516885032`", ",", "0.04169333049998082`", ",", 
     "0.0506507044959148`", ",", "0.061622352334050175`", ",", 
     "0.07513386660038211`", ",", "0.09191043840725752`", ",", 
     "0.11283286498046909`", ",", "0.13920660267395332`", ",", 
     "0.17299475878009082`", ",", "0.21746212635965673`", ",", 
     "0.2792022507067957`", ",", "0.3840586659348077`"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7955476206172504`*^9, 3.7955476562164574`*^9}, {
   3.795547696226569*^9, 3.7955477046817293`*^9}, {3.795547926627571*^9, 
   3.7955479314872828`*^9}, 3.803052056440787*^9, {3.8030522461966057`*^9, 
   3.803052251633627*^9}},ExpressionUUID->"4a32863e-7492-4a00-862b-\
90ecf4f5b705"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rateeta50", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "0.0003712475493102734`", ",", "0.0004437309180514229`", ",", 
     "0.0005303864098600577`", ",", "0.000634014021183693`", ",", 
     "0.0007578423747699454`", ",", "0.0009058006311669805`", ",", 
     "0.001082581383992268`", ",", "0.0012937893538258064`", ",", 
     "0.001546323154382901`", ",", "0.0018482767244168271`", ",", 
     "0.002209079161397652`", ",", "0.0026401968781594124`", ",", 
     "0.003155340489375506`", ",", "0.0037714029145255413`", ",", 
     "0.004508297838918718`", ",", "0.005389176254926883`", ",", 
     "0.006442319109654218`", ",", "0.007701659416383386`", ",", 
     "0.00921029952206381`", ",", "0.011015830474232297`", ",", 
     "0.013177466464730819`", ",", "0.01576682736674046`", ",", 
     "0.018873885786438706`", ",", "0.02260355024290608`", ",", 
     "0.0270832687718284`", ",", "0.03247072491308718`", ",", 
     "0.038963262164936056`", ",", "0.04680560526373481`", ",", 
     "0.05629384716999418`", ",", "0.06780733429738833`", ",", 
     "0.08182987055146904`", ",", "0.09899476808717368`", ",", 
     "0.12013331474890658`", ",", "0.146353258272658`", ",", 
     "0.17921006551996063`", ",", "0.22096922913302672`", ",", 
     "0.27514961189740367`", ",", "0.3478887626154543`", ",", 
     "0.45207047447472476`", ",", "0.6451711757217284`"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rateeta70", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.000498958539290447`", ",", "0.0005939213007532293`", ",", 
     "0.000706987001607719`", ",", "0.0008416097130353578`", ",", 
     "0.0010018108062609216`", ",", "0.0011924432778736018`", ",", 
     "0.001419397756572757`", ",", "0.0016896609006989975`", ",", 
     "0.0020112937871852596`", ",", "0.002394063172560827`", ",", 
     "0.00284999730896522`", ",", "0.003392892968792631`", ",", 
     "0.0040391716051263096`", ",", "0.004808829077495355`", ",", 
     "0.005726171061694649`", ",", "0.006818835493213264`", ",", 
     "0.008120652428652885`", ",", "0.009673915553061917`", ",", 
     "0.011526152268320272`", ",", "0.013735875057383206`", ",", 
     "0.016375988497420987`", ",", "0.019531047480008622`", ",", 
     "0.023304001370180783`", ",", "0.027823631473521824`", ",", 
     "0.03324433615406714`", ",", "0.03975372975428278`", ",", 
     "0.04758769719608389`", ",", "0.057042605637674014`", ",", 
     "0.068479843391063`", ",", "0.08236407783157253`", ",", 
     "0.09929785745747588`", ",", "0.12006505512918088`", ",", 
     "0.14570013918680189`", ",", "0.17762583596757436`", ",", 
     "0.2178556624819148`", ",", "0.2693873381256285`", ",", 
     "0.3369853343323243`", ",", "0.4290459515251401`", ",", 
     "0.5639666975742882`", ",", "0.8290223281655653`"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.795547701615719*^9, 3.795547701638324*^9}, {
  3.7955488279129243`*^9, 3.7955488366260686`*^9}, {3.7955489939159927`*^9, 
  3.795548994217648*^9}, {3.8030528968314323`*^9, 3.803052906259959*^9}, {
  3.8030537775759974`*^9, 
  3.8030537870596533`*^9}},ExpressionUUID->"fda1b493-ae71-4ad0-94fb-\
102d841f4516"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rateeta90", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "0.0005807336823699925`", ",", "0.0006898114695605475`", ",", 
      "0.000819363006397033`", ",", "0.0009732305057447876`", ",", 
      "0.001156020810428166`", ",", "0.0013732064426958937`", ",", 
      "0.001631186474834852`", ",", "0.0019376330124976741`", ",", 
      "0.002301668548679811`", ",", "0.0027341440925840906`", ",", 
      "0.003247995766679784`", ",", "0.0038589434853323794`", ",", 
      "0.004585067244183326`", ",", "0.005448240610315036`", ",", 
      "0.006474570346132971`", ",", "0.007695250708880343`", ",", 
      "0.00914823120970534`", ",", "0.0108781644686607`", ",", 
      "0.01293856164667325`", ",", "0.015394122697365882`", ",", 
      "0.01832289892154469`", ",", "0.021820674304128835`", ",", 
      "0.02600203858100391`", ",", "0.031006315654654348`", ",", 
      "0.037004937834292796`", ",", "0.04420906044805301`", ",", 
      "0.052882118250473495`", ",", "0.06335268972655918`", ",", 
      "0.07603116529244316`", ",", "0.09144335380125128`", ",", 
      "0.1102686505086522`", ",", "0.13339984351321582`", ",", 
      "0.16203545350015766`", ",", "0.19782928621498366`", ",", 
      "0.24314762442018417`", ",", "0.301547583691329`", ",", 
      "0.37878740942734496`", ",", "0.4852429447820822`", ",", 
      "0.6440416212609978`", ",", "0.9701335249657889`"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.795547721950328*^9, 3.795547736014465*^9}, {
   3.7955480318196144`*^9, 3.795548038690874*^9}, {3.7955489066834316`*^9, 
   3.795548912614498*^9}, {3.795549000057203*^9, 3.795549000396992*^9}, 
   3.8030529126732397`*^9, 
   3.803054551876733*^9},ExpressionUUID->"8da1e500-c33a-40a2-8eef-\
6c9b1e2e31c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rategaussian", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.0007619736687312579`", ",", "0.0009004768278114104`", ",", 
     "0.0010642152632977572`", ",", "0.0012578101771713954`", ",", 
     "0.0014867380676053046`", ",", "0.001757492475916559`", ",", 
     "0.0020777776007757376`", ",", "0.0024567405089123175`", ",", 
     "0.0029052502380102277`", ",", "0.0034362988832674288`", ",", 
     "0.004065346933172988`", ",", "0.00481071476425652`", ",", 
     "0.005694349044408319`", ",", "0.006742722424034217`", ",", 
     "0.007987547912207557`", ",", "0.009466504242539545`", ",", 
     "0.011226313049272879`", ",", "0.01332204031087289`", ",", 
     "0.01582165071067987`", ",", "0.018808369335690717`", ",", 
     "0.02238439123862984`", ",", "0.02667566100905258`", ",", 
     "0.03183839187819815`", ",", "0.038070253755843`", ",", 
     "0.045620422798113514`", ",", "0.05480361185711702`", ",", 
     "0.06602807577695513`", ",", "0.07981905532142419`", ",", 
     "0.09686644282128953`", ",", "0.11807961410357248`", ",", 
     "0.14468059516815535`", ",", "0.178340806616883`", ",", 
     "0.22141413218470918`", ",", "0.2773469013612151`", ",", 
     "0.35147312871521486`", ",", "0.4526207320625839`", ",", 
     "0.5958111390686986`", ",", "0.8146969715000432`", ",", 
     "1.2106141288524501`", ",", "2.822572407856176`"}], "}"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.795548036148052*^9, 3.7955480361689787`*^9}, {
   3.7955481315667877`*^9, 3.7955481363861017`*^9}, {3.7955481848440747`*^9, 
   3.7955481864960823`*^9}, {3.7955497555084968`*^9, 3.795549766380123*^9}, 
   3.795550094538576*^9, 3.795550136263032*^9, {3.80305546579339*^9, 
   3.8030554698804293`*^9}},ExpressionUUID->"44f7ccee-628a-4410-91cf-\
6cd60859c2b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0007619736687312579`", ",", "0.0009004768278114104`", ",", 
   "0.0010642152632977572`", ",", "0.0012578101771713954`", ",", 
   "0.0014867380676053046`", ",", "0.001757492475916559`", ",", 
   "0.0020777776007757376`", ",", "0.0024567405089123175`", ",", 
   "0.0029052502380102277`", ",", "0.0034362988832674288`", ",", 
   "0.004065346933172988`", ",", "0.00481071476425652`", ",", 
   "0.005694349044408319`", ",", "0.006742722424034217`", ",", 
   "0.007987547912207557`", ",", "0.009466504242539545`", ",", 
   "0.011226313049272879`", ",", "0.01332204031087289`", ",", 
   "0.01582165071067987`", ",", "0.018808369335690717`", ",", 
   "0.02238439123862984`", ",", "0.02667566100905258`", ",", 
   "0.03183839187819815`", ",", "0.038070253755843`", ",", 
   "0.045620422798113514`", ",", "0.05480361185711702`", ",", 
   "0.06602807577695513`", ",", "0.07981905532142419`", ",", 
   "0.09686644282128953`", ",", "0.11807961410357248`", ",", 
   "0.14468059516815535`", ",", "0.178340806616883`", ",", 
   "0.22141413218470918`", ",", "0.2773469013612151`", ",", 
   "0.35147312871521486`", ",", "0.4526207320625839`", ",", 
   "0.5958111390686986`", ",", "0.8146969715000432`", ",", 
   "1.2106141288524501`", ",", "2.822572407856176`"}], "}"}]], "Output",
 CellChangeTimes->{3.795550095585107*^9, 3.7955501389648657`*^9, 
  3.8030520822247024`*^9, 
  3.803055470515892*^9},ExpressionUUID->"269e71c9-37c4-414f-9858-\
b3303a1b12fd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rate20", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", 
         RowBox[{"Log10", "[", 
          RowBox[{"1", "/", "\[Eta]1"}], "]"}]}], ",", "rateeta20"}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rate30", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", 
         RowBox[{"Log10", "[", 
          RowBox[{"1", "/", "\[Eta]1"}], "]"}]}], ",", "rateteta30"}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rate50", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", 
         RowBox[{"Log10", "[", 
          RowBox[{"1", "/", "\[Eta]1"}], "]"}]}], ",", "rateeta50"}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rate70", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", 
         RowBox[{"Log10", "[", 
          RowBox[{"1", "/", "\[Eta]1"}], "]"}]}], ",", "rateeta70"}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rate90", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", 
         RowBox[{"Log10", "[", 
          RowBox[{"1", "/", "\[Eta]1"}], "]"}]}], ",", "rateeta90"}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rateg", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"10", 
         RowBox[{"Log10", "[", 
          RowBox[{"1", "/", "\[Eta]1"}], "]"}]}], ",", "rategaussian"}], 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7955481932647033`*^9, 3.7955482011149716`*^9}, {
   3.7955482477257605`*^9, 3.7955483554601903`*^9}, {3.795548931934719*^9, 
   3.7955489334466705`*^9}, {3.7955489726405563`*^9, 3.7955490069522276`*^9}, 
   3.795549763940196*^9, 3.7955498145161533`*^9, 
   3.8030554785068483`*^9},ExpressionUUID->"91e9b2af-63fe-446a-8b76-\
8dfd8126ab67"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "rateg", ",", " ", "rate20", ",", "rate30", ",", "rate50", ",", "rate70", 
     ",", "rate90"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Gaussian\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=100\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=400\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=900\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=2500\>\"", ",", " ", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=4900\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)=8100\>\""}], "}"}], ",", 
      "Above"}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "7"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thickness", "[", "0.002", "]"}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{"FontSize", "\[Rule]", "18"}], ")"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<Rate\>\"", ",", "\"\<\>\""}], "}"}], ",", 
      RowBox[{"{", "\"\<Loss in dB\>\"", "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7955484344717636`*^9, 3.795548484882348*^9}, {
  3.795549022342765*^9, 3.795549043105827*^9}, {3.80305550253187*^9, 
  3.8030555034173856`*^9}, {3.807924273318287*^9, 
  3.8079242769515357`*^9}},ExpressionUUID->"459cee2f-dec2-4067-ae1c-\
575587d7fbbe"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.002]], 
        LineBox[CompressedData["
1:eJwBkQJu/SFib1JlAgAAACgAAAACAAAAoHEc1TQ9PECdAjqv6LccwBQ+xuHe
gztAuKyiYOMMHMCICnDuiMo6QAdRL13PYRvA/dYZ+zIROkCU9SMKqrYawHKj
wwfdVzlAzTUJWnALGsDmb20Uh544QI+IMboeYBnAXDwXITHlN0DB1bv9sLQY
wNAIwS3bKzdA0tjpRSIJGMBE1Wo6hXI2QPguq+dsXRfAuaEURy+5NUDZc1Bc
hbEWwC1uvlPZ/zRAjsEn4WEFFsCiOmhgg0Y0QP1+8tT+WBXAFwcSbS2NM0Bf
Iy7aUawUwIvTu3nX0zJADqZiRkb/E8AAoGWGgRoyQF7DAdPJURPAdGwPkyth
MUA6SKDh1aMSwOk4uZ/VpzBAVvMcJT71EcC7CsZY/9wvQEtPXLr5RRHApKMZ
clNqLkDqk6eV45UQwI08bYun9yxAD/1e5qHJD8B11cCk+4QrQPfIK08nZQ7A
YG4Uvk8SKkDbkyWn9f0MwEgHaNejnyhA/TZl85+TC8AxoLvw9ywnQGBk/waG
JQrAHDkPCky6JUBrHtOp/rIIwATSYiOgRyRAoU6062M7B8DsarY89NQiQFBQ
u4PMvQXA1QMKVkhiIUBW0s9mVDkEwH05u9443x9A+CghguWsAsBUa2IR4fkc
QB4zOeJWFwHAJJ0JRIkUGkDq7WQuf+7+v/XOsHYxLxdAVDgezb6V+7/HAFip
2UkUQM3TE3WfH/i/mDL/24FkEUDxTzZBEIX0v9XITB1U/gxAW+s8J9668L94
LJuCpDMHQJdTW/HNXem/JJDp5/RoAUAvxrF0E5Lgv47nb5qKPPc/KdeLWHE7
yr+sXRnKVk7nP0BaQvzfdsg/vht2qS/McT9ukgl+NZrwP2UFLFw=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.002]], 
        LineBox[CompressedData["
1:eJwBkQJu/SFib1JlAgAAACgAAAACAAAAoHEc1TQ9PEBGK6zztcAjwBQ+xuHe
gztANMwJpXpWI8CICnDuiMo6QLh2LqeP7CLA/dYZ+zIROkCEhs/WXYEiwHKj
wwfdVzlAUZslEBAXIsDmb20Uh544QMaeasOnrSHAXDwXITHlN0DXyGANb0Ih
wNAIwS3bKzdAkgCwrw7YIMBE1Wo6hXI2QHRkdRqWbiDAuaEURy+5NUD092US
9gMgwC1uvlPZ/zRAyV13EgczH8CiOmhgg0Y0QBQIQQTVXx7AFwcSbS2NM0Ar
/TPe+4sdwIvTu3nX0zJAPT5qIPO2HMAAoGWGgRoyQEENPUWA4xvAdGwPkyth
MUCUYdnpGREbwOk4uZ/VpzBApS7AHus7GsC7CsZY/9wvQJmnzYkzaBnApKMZ
clNqLkDCZSNCBJYYwI08bYun9yxAAQPTvNzBF8B11cCk+4QrQAnXQQzR7RbA
YG4Uvk8SKkCiy4ewJBsWwEgHaNejnyhACS+iW3xIFcAxoLvw9ywnQA41lgDz
cxTAHDkPCky6JUAoXHUxlKATwATSYiOgRyRASAR/lF/OEsDsarY89NQiQHkQ
TXGk+RHA1QMKVkhiIUCPuEjJFiURwH05u9443x9AWxqoMFFREMBUa2IR4fkc
QJhnMMic+Q7AJJ0JRIkUGkCMYdYp9EsNwPXOsHYxLxdAPHS22mqeC8DHAFip
2UkUQM20YIBY8AnAmDL/24FkEUANN3ChYToIwNXITB1U/gxAWIkyd7l/BsB4
LJuCpDMHQKC9NZuNvwTAJJDp5/RoAUBGlrYFtPUCwI7nb5qKPPc/W/XYSAwW
AcCsXRnKVk7nPw8mx7VHL/6/vht2qS/McT/X7Adwe2f5v2gKGu0=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.002]], 
        LineBox[CompressedData["
1:eJwBkQJu/SFib1JlAgAAACgAAAACAAAAoHEc1TQ9PEBtQy5q7F4hwBQ+xuHe
gztA74LZWfn9IMCICnDuiMo6QAqR2cmmnCDA/dYZ+zIROkD61JZJSjsgwHKj
wwfdVzlAU4g00Ua0H8Dmb20Uh544QPPMnnRj8h7AXDwXITHlN0BsWpFtjDAe
wNAIwS3bKzdA+FXU0uhtHcBE1Wo6hXI2QBkWVr2jqxzAuaEURy+5NUDiGHdJ
u+kbwC1uvlPZ/zRAAik2IS0oG8CiOmhgg0Y0QLI38DBAZhrAFwcSbS2NM0A8
FtMb+aMZwIvTu3nX0zJAvvyXZv/hGMAAoGWGgRoyQFSAET5PIBjAdGwPkyth
MUAftZwi5F4XwOk4uZ/VpzBA3fJyaxydFsC7CsZY/9wvQFoh1GXz2hXApKMZ
clNqLkC+FDdi/BgVwI08bYun9yxATZClcy9XFMB11cCk+4QrQGfoWDiDlRPA
YG4Uvk8SKkCAN0xKutMSwEgHaNejnyhAXtkThRsREsAxoLvw9ywnQP5UDNJ0
ThHAHDkPCky6JUCRHmAAs4sQwATSYiOgRyRAAKELhX2RD8DsarY89NQiQHbF
aj/3Cg7A1QMKVkhiIUAJMInXQoIMwH05u9443x9AFxmjtab3CsBUa2IR4fkc
QDJ60hVYawnAJJ0JRIkUGkCqUDVex9wHwPXOsHYxLxdANvU/azlLBsDHAFip
2UkUQJ4Wygc3tQTAmDL/24FkEUBcNdJZdBgDwNXITB1U/gxALik5h2x0AcB4
LJuCpDMHQNZlBxF6jP+/JJDp5/RoAUCCnddHaBL8v47nb5qKPPc/5XG2dmRp
+L+sXRnKVk7nP/DY7QXBafS/vht2qS/McT91NqZ/ap/uv1fgIDs=
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.002]], 
        LineBox[CompressedData["
1:eJwBkQJu/SFib1JlAgAAACgAAAACAAAAoHEc1TQ9PECRqCF4NZgfwBQ+xuHe
gztAZj6cSJThHsCICnDuiMo6QHFJnxPpKh7A/dYZ+zIROkC3+jF7KXQdwHKj
wwfdVzlA6rg72nm9HMDmb20Uh544QLywjhfaBhzAXDwXITHlN0A9WkrnSVAb
wNAIwS3bKzdAmPVXwciZGsBE1Wo6hXI2QIK8+kgz4xnAuaEURy+5NUB/Kzyt
iywZwC1uvlPZ/zRAdNWynvF1GMCiOmhgg0Y0QJKfxi5jvxfAFwcSbS2NM0CI
zc/e3QgXwIvTu3nX0zJAaAh5UTxSFsAAoGWGgRoyQEWjtMt6mxXAdGwPkyth
MUC4G1kzueQUwOk4uZ/VpzBAfffUiPEtFMC7CsZY/9wvQPZwI3McdxPApKMZ
clNqLkCdloVp7r8SwI08bYun9yxAXMqXwJ8IEsB11cCk+4QrQIVSwB8mURHA
YG4Uvk8SKkAywEyDcZkQwEgHaNejnyhAA4EvyYLCD8AxoLvw9ywnQOrQBiAz
UQ7AHDkPCky6JUCPrscM594MwATSYiOgRyRAjCrBRVlrC8DsarY89NQiQDJq
tuYJ9gnA1QMKVkhiIUDi2hn/d34IwH05u9443x9Al9lXuXEEB8BUa2IR4fkc
QPMmEYdXhwXAJJ0JRIkUGkCwCD8TYAYEwPXOsHYxLxdA/5s5tmKAAsDHAFip
2UkUQM5hVZcG9ADAmDL/24FkEUDzhWgOar/+v9XITB1U/gxAXgcuTtSB+794
LJuCpDMHQDtDCY7cJ/i/JJDp5/RoAUBRTJy2pKX0v47nb5qKPPc/Zex3j9rk
8L+sXRnKVk7nP7tYKwjFZ+m/vht2qS/McT/S4MUkHgzcv9vCJ1I=
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Thickness[0.002]], 
        LineBox[CompressedData["
1:eJwBkQJu/SFib1JlAgAAACgAAAACAAAAoHEc1TQ9PEDzkbSRdWkewBQ+xuHe
gztAlGtc1w23HcCICnDuiMo6QCJGSzKbBB3A/dYZ+zIROkAc/PlrHlIcwHKj
wwfdVzlAUOxNVrCfG8Dmb20Uh544QDifxBtQ7RrAXDwXITHlN0D3giw15zoa
wNAIwS3bKzdAPY/axGyIGcBE1Wo6hXI2QAVuBxf+1RjAuaEURy+5NUDXGYX8
mCMYwC1uvlPZ/zRAgfj5dBZxF8CiOmhgg0Y0QLdKQL+JvhbAFwcSbS2NM0BY
IWIw/wsWwIvTu3nX0zJAI00ym2VZFcAAoGWGgRoyQOc3WPqcphTAdGwPkyth
MUCLTRq5x/MTwOk4uZ/VpzBAdGQ0dN1AE8C7CsZY/9wvQORvRVGkjRLApKMZ
clNqLkAVb9WCQNoRwI08bYun9yxADfDVbaYmEcB11cCk+4QrQCD+DSygchDA
YG4Uvk8SKkDodbRxanwPwEgHaNejnyhA/2zF2rISDsAxoLvw9ywnQHLUMDur
pwzAHDkPCky6JUCi6kGmIDsLwATSYiOgRyRA7iwL3OfMCcDsarY89NQiQHhH
+NyHXAjA1QMKVkhiIUAvt+AxYukGwH05u9443x9ADCiHSSFzBcBUa2IR4fkc
QPnssoEM+QPAJJ0JRIkUGkCqPIr3H3oCwPXOsHYxLxdA2z5gkzD1AMDHAFip
2UkUQIXy9uy70f6/mDL/24FkEUAIqVwBM6b7v9XITB1U/gxA81JfmPxh+L94
LJuCpDMHQFVkqopV/PS/JJDp5/RoAUDMDP7ASGfxv47nb5qKPPc/UD2Nrf8T
67+sXRnKVk7nP54vZ/AMVOK/vht2qS/McT9cL6e0RADIv97KKPA=
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], 
         Thickness[0.002]], 
        LineBox[CompressedData["
1:eJwBkQJu/SFib1JlAgAAACgAAAACAAAAoHEc1TQ9PECkVXgqDM4dwBQ+xuHe
gztAqZmFWsodHcCICnDuiMo6QN4xfAqNbRzA/dYZ+zIROkDsQyOzU70bwHKj
wwfdVzlAr/5P+RMNG8Dmb20Uh544QJoduwfIXBrAXDwXITHlN0BslxyJfawZ
wNAIwS3bKzdANE3L9TL8GMBE1Wo6hXI2QLscol3mSxjAuaEURy+5NUC3NptU
lZsXwC1uvlPZ/zRAq+em+TrrFsCiOmhgg0Y0QCb7AxC9OhbAFwcSbS2NM0Dl
+Tx3MIoVwIvTu3nX0zJAdpQeyI/ZFMAAoGWGgRoyQPIxtXnUKBTAdGwPkyth
MUB8Ugmt9ncTwOk4uZ/VpzBAUPGk+9rGEsC7CsZY/9wvQDfSu2+AFRLApKMZ
clNqLkAxmxla4mMRwI08bYun9yxApPHDoPCxEMB11cCk+4QrQE2suzgw/w/A
YG4Uvk8SKkCv1FPOY5kOwEgHaNejnyhAGND+LFcyDcAxoLvw9ywnQIP6Dh3c
yQvAHDkPCky6JUCf8BBOpl8KwATSYiOgRyRAwTnHy1rzCMDsarY89NQiQIts
YzR8hAfA1QMKVkhiIUC7I2h4ghIGwH05u9443x9AiNtIuuacBMBUa2IR4fkc
QE5sL43jIgPAJJ0JRIkUGkDmLaPagKMBwPXOsHYxLxdA/EjpAoAdAMDHAFip
2UkUQK+It4d5Hv2/mDL/24FkEUBWI9b49Oz5v9XITB1U/gxAXau5LRmg9r94
LJuCpDMHQB6iw7FlLvO/JJDp5/RoAUBePtmLoRDvv47nb5qKPPc/P/AAWa4j
57+sXRnKVk7nP2rg0uTTKNy/vht2qS/McT/YrLOanQyfv0kFLQM=
         "]]}}, {{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.002], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledCircle]\"", FontSize -> 7, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBlQJq/SFib1JlAwAAACgAAAABAAAAAgAAAKBxHNU0PTxAnQI6r+i3HMAU
Psbh3oM7QLisomDjDBzAiApw7ojKOkAHUS9dz2EbwP3WGfsyETpAlPUjCqq2
GsByo8MH3Vc5QM01CVpwCxrA5m9tFIeeOECPiDG6HmAZwFw8FyEx5TdAwdW7
/bC0GMDQCMEt2ys3QNLY6UUiCRjARNVqOoVyNkD4LqvnbF0XwLmhFEcvuTVA
2XNQXIWxFsAtbr5T2f80QI7BJ+FhBRbAojpoYINGNED9fvLU/lgVwBcHEm0t
jTNAXyMu2lGsFMCL07t519MyQA6mYkZG/xPAAKBlhoEaMkBewwHTyVETwHRs
D5MrYTFAOkig4dWjEsDpOLmf1acwQFbzHCU+9RHAuwrGWP/cL0BLT1y6+UUR
wKSjGXJTai5A6pOnleOVEMCNPG2Lp/csQA/9XuahyQ/AddXApPuEK0D3yCtP
J2UOwGBuFL5PEipA25Mlp/X9DMBIB2jXo58oQP02ZfOfkwvAMaC78PcsJ0Bg
ZP8GhiUKwBw5DwpMuiVAax7Tqf6yCMAE0mIjoEckQKFOtOtjOwfA7Gq2PPTU
IkBQULuDzL0FwNUDClZIYiFAVtLPZlQ5BMB9ObveON8fQPgoIYLlrALAVGti
EeH5HEAeMzniVhcBwCSdCUSJFBpA6u1kLn/u/r/1zrB2MS8XQFQ4Hs2+lfu/
xwBYqdlJFEDN0xN1nx/4v5gy/9uBZBFA8U82QRCF9L/VyEwdVP4MQFvrPCfe
uvC/eCybgqQzB0CXU1vxzV3pvySQ6ef0aAFAL8axdBOS4L+O52+aijz3PynX
i1hxO8q/rF0ZylZO5z9AWkL833bIP74bdqkvzHE/bpIJfjWa8D9xbSxe
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.002], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledSquare]\"", FontSize -> 7, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBlQJq/SFib1JlAwAAACgAAAABAAAAAgAAAKBxHNU0PTxARius87XAI8AU
Psbh3oM7QDTMCaV6ViPAiApw7ojKOkC4di6nj+wiwP3WGfsyETpAhIbP1l2B
IsByo8MH3Vc5QFGbJRAQFyLA5m9tFIeeOEDGnmrDp60hwFw8FyEx5TdA18hg
DW9CIcDQCMEt2ys3QJIAsK8O2CDARNVqOoVyNkB0ZHUalm4gwLmhFEcvuTVA
9PdlEvYDIMAtbr5T2f80QMlddxIHMx/AojpoYINGNEAUCEEE1V8ewBcHEm0t
jTNAK/0z3vuLHcCL07t519MyQD0+aiDzthzAAKBlhoEaMkBBDT1FgOMbwHRs
D5MrYTFAlGHZ6RkRG8DpOLmf1acwQKUuwB7rOxrAuwrGWP/cL0CZp82JM2gZ
wKSjGXJTai5AwmUjQgSWGMCNPG2Lp/csQAED07zcwRfAddXApPuEK0AJ10EM
0e0WwGBuFL5PEipAosuHsCQbFsBIB2jXo58oQAkvolt8SBXAMaC78PcsJ0AO
NZYA83MUwBw5DwpMuiVAKFx1MZSgE8AE0mIjoEckQEgEf5RfzhLA7Gq2PPTU
IkB5EE1xpPkRwNUDClZIYiFAj7hIyRYlEcB9ObveON8fQFsaqDBRURDAVGti
EeH5HECYZzDInPkOwCSdCUSJFBpAjGHWKfRLDcD1zrB2MS8XQDx0ttpqngvA
xwBYqdlJFEDNtGCAWPAJwJgy/9uBZBFADTdwoWE6CMDVyEwdVP4MQFiJMne5
fwbAeCybgqQzB0CgvTWbjb8EwCSQ6ef0aAFARpa2BbT1AsCO52+aijz3P1v1
2EgMFgHArF0ZylZO5z8PJse1Ry/+v74bdqkvzHE/1+wHcHtn+b90chrv
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.002], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledDiamond]\"", FontSize -> 7, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBlQJq/SFib1JlAwAAACgAAAABAAAAAgAAAKBxHNU0PTxAbUMuauxeIcAU
Psbh3oM7QO+C2Vn5/SDAiApw7ojKOkAKkdnJppwgwP3WGfsyETpA+tSWSUo7
IMByo8MH3Vc5QFOINNFGtB/A5m9tFIeeOEDzzJ50Y/IewFw8FyEx5TdAbFqR
bYwwHsDQCMEt2ys3QPhV1NLobR3ARNVqOoVyNkAZFla9o6scwLmhFEcvuTVA
4hh3SbvpG8Atbr5T2f80QAIpNiEtKBvAojpoYINGNECyN/AwQGYawBcHEm0t
jTNAPBbTG/mjGcCL07t519MyQL78l2b/4RjAAKBlhoEaMkBUgBE+TyAYwHRs
D5MrYTFAH7WcIuReF8DpOLmf1acwQN3ycmscnRbAuwrGWP/cL0BaIdRl89oV
wKSjGXJTai5AvhQ3YvwYFcCNPG2Lp/csQE2QpXMvVxTAddXApPuEK0Bn6Fg4
g5UTwGBuFL5PEipAgDdMSrrTEsBIB2jXo58oQF7ZE4UbERLAMaC78PcsJ0D+
VAzSdE4RwBw5DwpMuiVAkR5gALOLEMAE0mIjoEckQAChC4V9kQ/A7Gq2PPTU
IkB2xWo/9woOwNUDClZIYiFACTCJ10KCDMB9ObveON8fQBcZo7Wm9wrAVGti
EeH5HEAyetIVWGsJwCSdCUSJFBpAqlA1XsfcB8D1zrB2MS8XQDb1P2s5SwbA
xwBYqdlJFECeFsoHN7UEwJgy/9uBZBFAXDXSWXQYA8DVyEwdVP4MQC4pOYds
dAHAeCybgqQzB0DWZQcReoz/vySQ6ef0aAFAgp3XR2gS/L+O52+aijz3P+Vx
tnZkafi/rF0ZylZO5z/w2O0FwWn0v74bdqkvzHE/dTamf2qf7r9kSCA9
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.002], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", FontSize -> 7, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBlQJq/SFib1JlAwAAACgAAAABAAAAAgAAAKBxHNU0PTxAkagheDWYH8AU
Psbh3oM7QGY+nEiU4R7AiApw7ojKOkBxSZ8T6SoewP3WGfsyETpAt/oxeyl0
HcByo8MH3Vc5QOq4O9p5vRzA5m9tFIeeOEC8sI4X2gYcwFw8FyEx5TdAPVpK
50lQG8DQCMEt2ys3QJj1V8HImRrARNVqOoVyNkCCvPpIM+MZwLmhFEcvuTVA
fys8rYssGcAtbr5T2f80QHTVsp7xdRjAojpoYINGNECSn8YuY78XwBcHEm0t
jTNAiM3P3t0IF8CL07t519MyQGgIeVE8UhbAAKBlhoEaMkBFo7TLepsVwHRs
D5MrYTFAuBtZM7nkFMDpOLmf1acwQH331IjxLRTAuwrGWP/cL0D2cCNzHHcT
wKSjGXJTai5AnZaFae6/EsCNPG2Lp/csQFzKl8CfCBLAddXApPuEK0CFUsAf
JlERwGBuFL5PEipAMsBMg3GZEMBIB2jXo58oQAOBL8mCwg/AMaC78PcsJ0Dq
0AYgM1EOwBw5DwpMuiVAj67HDOfeDMAE0mIjoEckQIwqwUVZawvA7Gq2PPTU
IkAyarbmCfYJwNUDClZIYiFA4toZ/3d+CMB9ObveON8fQJfZV7lxBAfAVGti
EeH5HEDzJhGHV4cFwCSdCUSJFBpAsAg/E2AGBMD1zrB2MS8XQP+bObZigALA
xwBYqdlJFEDOYVWXBvQAwJgy/9uBZBFA84VoDmq//r/VyEwdVP4MQF4HLk7U
gfu/eCybgqQzB0A7QwmO3Cf4vySQ6ef0aAFAUUyctqSl9L+O52+aijz3P2Xs
d4/a5PC/rF0ZylZO5z+7WCsIxWfpv74bdqkvzHE/0uDFJB4M3L/oKidU
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Thickness[0.002], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledDownTriangle]\"", FontSize -> 7, StripOnInput -> 
             False], TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBlQJq/SFib1JlAwAAACgAAAABAAAAAgAAAKBxHNU0PTxA85G0kXVpHsAU
Psbh3oM7QJRrXNcNtx3AiApw7ojKOkAiRksymwQdwP3WGfsyETpAHPz5ax5S
HMByo8MH3Vc5QFDsTVawnxvA5m9tFIeeOEA4n8QbUO0awFw8FyEx5TdA94Is
Nec6GsDQCMEt2ys3QD2P2sRsiBnARNVqOoVyNkAFbgcX/tUYwLmhFEcvuTVA
1xmF/JgjGMAtbr5T2f80QIH4+XQWcRfAojpoYINGNEC3SkC/ib4WwBcHEm0t
jTNAWCFiMP8LFsCL07t519MyQCNNMptlWRXAAKBlhoEaMkDnN1j6nKYUwHRs
D5MrYTFAi00aucfzE8DpOLmf1acwQHRkNHTdQBPAuwrGWP/cL0Dkb0VRpI0S
wKSjGXJTai5AFW/VgkDaEcCNPG2Lp/csQA3w1W2mJhHAddXApPuEK0Ag/g0s
oHIQwGBuFL5PEipA6HW0cWp8D8BIB2jXo58oQP9sxdqyEg7AMaC78PcsJ0By
1DA7q6cMwBw5DwpMuiVAoupBpiA7C8AE0mIjoEckQO4sC9znzAnA7Gq2PPTU
IkB4R/jch1wIwNUDClZIYiFAL7fgMWLpBsB9ObveON8fQAwoh0khcwXAVGti
EeH5HED57LKBDPkDwCSdCUSJFBpAqjyK9x96AsD1zrB2MS8XQNs+YJMw9QDA
xwBYqdlJFECF8vbsu9H+v5gy/9uBZBFACKlcATOm+7/VyEwdVP4MQPNSX5j8
Yfi/eCybgqQzB0BVZKqKVfz0vySQ6ef0aAFAzAz+wEhn8b+O52+aijz3P1A9
ja3/E+u/rF0ZylZO5z+eL2fwDFTiv74bdqkvzHE/XC+ntEQAyL/rMijy
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], 
         Thickness[0.002], 
         AbsolutePointSize[6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[EmptyCircle]\"", FontSize -> 7, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}], CompressedData["
1:eJwBlQJq/SFib1JlAwAAACgAAAABAAAAAgAAAKBxHNU0PTxApFV4KgzOHcAU
Psbh3oM7QKmZhVrKHR3AiApw7ojKOkDeMXwKjW0cwP3WGfsyETpA7EMjs1O9
G8Byo8MH3Vc5QK/+T/kTDRvA5m9tFIeeOECaHbsHyFwawFw8FyEx5TdAbJcc
iX2sGcDQCMEt2ys3QDRNy/Uy/BjARNVqOoVyNkC7HKJd5ksYwLmhFEcvuTVA
tzabVJWbF8Atbr5T2f80QKvnpvk66xbAojpoYINGNEAm+wMQvToWwBcHEm0t
jTNA5fk8dzCKFcCL07t519MyQHaUHsiP2RTAAKBlhoEaMkDyMbV51CgUwHRs
D5MrYTFAfFIJrfZ3E8DpOLmf1acwQFDxpPvaxhLAuwrGWP/cL0A30rtvgBUS
wKSjGXJTai5AMZsZWuJjEcCNPG2Lp/csQKTxw6DwsRDAddXApPuEK0BNrLs4
MP8PwGBuFL5PEipAr9RTzmOZDsBIB2jXo58oQBjQ/ixXMg3AMaC78PcsJ0CD
+g4d3MkLwBw5DwpMuiVAn/AQTqZfCsAE0mIjoEckQME5x8ta8wjA7Gq2PPTU
IkCLbGM0fIQHwNUDClZIYiFAuyNoeIISBsB9ObveON8fQIjbSLrmnATAVGti
EeH5HEBObC+N4yIDwCSdCUSJFBpA5i2j2oCjAcD1zrB2MS8XQPxI6QKAHQDA
xwBYqdlJFECviLeHeR79v5gy/9uBZBFAViPW+PTs+b/VyEwdVP4MQF2ruS0Z
oPa/eCybgqQzB0AeosOxZS7zvySQ6ef0aAFAXj7Zi6EQ77+O52+aijz3Pz/w
AFmuI+e/rF0ZylZO5z9q4NLk0yjcv74bdqkvzHE/2Kyzmp0Mn79VbS0F
         "]]}, {}}}, {}, {}, {}, {}}, {
    DisplayFunction -> Identity, GridLines -> {None, None}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, AxesOrigin -> {0., Automatic}, 
     PlotRange -> {{0., 28.239087409443187`}, {-10.48272356313607, 
      1.037648670514638}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0., 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"Rate\"", TraditionalForm], 
        FormBox["\"\"", TraditionalForm]}, {
        FormBox["\"Loss in dB\"", TraditionalForm], 
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(N\\), \
\\(B\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(-4\\)]\\)\"", 
         TraditionalForm]}}, FrameTicks -> {{
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> (FontSize -> 18), 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Exp[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Exp[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 28.239087409443187`}, {-10.48272356313607, 
      1.037648670514638}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, 
       Charting`ScaledTicks[{Log, Exp}]}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Gaussian\"", "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=100\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=400\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=900\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=2500\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=4900\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)=8100\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], FontSize -> 7, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], FontSize -> 7, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #2, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], FontSize -> 7, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}, {
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], FontSize -> 7, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #4, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], FontSize -> 7, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #5, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.16500000000000004`], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.036000000000000004`]], FontSize -> 7, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 7}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.3871428571428571] -> 
                    Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 18, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    "RGBColor[0.772079, 0.431554, 0.102387]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledSquare]\"", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDiamond]\"", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDownTriangle]\"", ",", "7"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[EmptyCircle]\"", ",", "7"}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"FontSize", "\[Rule]", "18"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.795548509398337*^9, 3.795549044271264*^9, 3.795549771959773*^9, 
   3.7955498174967017`*^9, 3.7955501014446683`*^9, 3.79555014331015*^9, {
   3.8030555070381193`*^9, 
   3.803055509175762*^9}},ExpressionUUID->"2aa14135-eb7e-491d-9bde-\
6c4b32b08279"]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 40086, 921, 3147, "Input",ExpressionUUID->"4eb1cc40-2ae6-41a7-9685-94e818c5f4be"],
Cell[40647, 943, 307, 7, 28, "Input",ExpressionUUID->"64547f58-5938-4943-8013-e8ae4fba3025"],
Cell[40957, 952, 229, 4, 28, "Input",ExpressionUUID->"572b66b3-8388-4b78-94f7-9fe7b7629195"],
Cell[41189, 958, 3186, 55, 238, "Input",ExpressionUUID->"4a32863e-7492-4a00-862b-90ecf4f5b705"],
Cell[44378, 1015, 3160, 56, 238, "Input",ExpressionUUID->"fda1b493-ae71-4ad0-94fb-102d841f4516"],
Cell[47541, 1073, 1799, 32, 143, "Input",ExpressionUUID->"8da1e500-c33a-40a2-8eef-6c9b1e2e31c6"],
Cell[CellGroupData[{
Cell[49365, 1109, 1803, 31, 143, "Input",ExpressionUUID->"44f7ccee-628a-4410-91cf-6cd60859c2b1"],
Cell[51171, 1142, 1483, 26, 90, "Output",ExpressionUUID->"269e71c9-37c4-414f-9858-b3303a1b12fd"]
}, Open  ]],
Cell[52669, 1171, 2166, 63, 181, "Input",ExpressionUUID->"91e9b2af-63fe-446a-8b76-8dfd8126ab67"],
Cell[CellGroupData[{
Cell[54860, 1238, 1886, 45, 55, "Input",ExpressionUUID->"459cee2f-dec2-4067-ae1c-575587d7fbbe"],
Cell[56749, 1285, 48529, 992, 333, "Output",ExpressionUUID->"2aa14135-eb7e-491d-9bde-6c4b32b08279"]
}, Open  ]]
}
]
*)


